A Dense Packing of Regular Tetrahedra

We construct a dense packing of regular tetrahedra, with packing density $D > >.7786157$.

==> 0,6.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     24425,        757]
NotebookOptionsPosition[     24171,        744]
NotebookOutlinePosition[     24511,        759]
CellTagsIndexPosition[     24468,        756]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"Sqrt", "[", "2", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"axes", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ContourPlot3D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "x", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Abs", "[", "y", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Abs", "[", "z", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "\[Equal]", "1"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
        RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"PlotPoints", "\[Rule]", "6"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"GrayLevel", "[", 
            RowBox[{
             RowBox[{"3", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"2", "x"}], "-", "1"}], "]"}], "-", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"2", "y"}], "-", "1"}], "]"}], "-", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"2", "z"}], "-", "1"}], "]"}]}], ")"}]}], "]"}]}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"ContourStyle", "\[Rule]", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ContourPlot3D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}], "\[Equal]", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"+", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"y", "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
        RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"PlotPoints", "\[Rule]", "9"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"x", ",", 
             RowBox[{"1", "-", "x"}], ",", 
             RowBox[{"1", "-", "x"}]}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ContourStyle", "\[Rule]", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ContourPlot3D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}], "\[Equal]", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"y", "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
        RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"PlotPoints", "\[Rule]", "9"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "y", ",", 
             RowBox[{"1", "-", "y"}]}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ContourStyle", "\[Rule]", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ContourPlot3D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}], "^", "2"}], "\[Equal]", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
        RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"PlotPoints", "\[Rule]", "9"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "z"}], ",", 
             RowBox[{"1", "-", "z"}], ",", "z"}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ContourStyle", "\[Rule]", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"textXYZ", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"x\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"y\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"+", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"z\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"x\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"y\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"z\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"textUVW", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"+", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"w\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"w\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L00", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side", "[", 
      RowBox[{"{", 
       RowBox[{"box", ",", "textXYZ"}], "}"}], "]"}], ",", "axes"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L01", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"{", 
        RowBox[{"box", ",", "textXYZ"}], "}"}], "]"}], ",", "axes"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L02", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)0\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"x\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"y\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"z\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"coordinate\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"31", "/", "2"}]}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"axes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "14"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"for\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"Figs\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\".\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"5\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf0", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L01", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L02", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<0.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf0", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "450"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf0", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R00", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side", "[", 
      RowBox[{"{", 
       RowBox[{"box", ",", "textUVW"}], "}"}], "]"}], ",", "axes"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R01", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"{", 
        RowBox[{"box", ",", "textUVW"}], "}"}], "]"}], ",", "axes"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R02", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)6\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"w\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"coordinate\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"31", "/", "2"}]}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"axes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "14"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"for\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"Figs\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\".\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"7\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf6", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R01", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R02", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<6.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf6", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "450"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf6", ";"}]}], "Input"]
},
WindowSize->{769, 724},
WindowMargins->{{Automatic, 31}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 23599, 721, 1153, "Input"]
}
]
*)

(* End of internal cache information *)


==> 1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     84224,       2960]
NotebookOptionsPosition[     83950,       2946]
NotebookOutlinePosition[     84309,       2962]
CellTagsIndexPosition[     84266,       2959]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sqrt", "[", "6", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "35"}], "}"}], ",", 
          "\"\<\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"tetrahedron\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "33"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"coordinates\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "33"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "29"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"tetrahedra\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"joined\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "27"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"attached\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "25"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"coordinates\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "25"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "23"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "21"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "19"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"8\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "12"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "6"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"8\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"u\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "36"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "432"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", "ou"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", "pu"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", "qu"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", "ru"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", "su"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"pE4u", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L11", "=", 
    RowBox[{"side", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capYb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pB1", "[", "0", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L12", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", "ov"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", "pv"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", "qv"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", "rv"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", "sv"}], "]"}], ",", "\[IndentingNewLine]",
         
        RowBox[{"pE4v", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L21", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"center", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "6"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Union]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"center", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "3"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Union]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "9"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "108"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pB9", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "uu"}], ",", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L31", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"center", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"9", ",", 
          RowBox[{"9", "/", "2"}]}], "}"}], ",", 
        "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Union]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "9"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "108"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"1\", 
StyleBox[\"side\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"positive\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf1L", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "72"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L11", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L12", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "36"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "18"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"9", "/", "2"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L31", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", 
            RowBox[{"9", "/", "2"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<1L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf1L", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf1L", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "35"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Clusters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"have\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"possible\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"orientations\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "33"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"positive\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"or\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"negative\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"point\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"reflection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"scalar\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"mult\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\".\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "29"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"tetrahedra\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"joined\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "27"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"attached\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "25"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"coordinates\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "25"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "23"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "21"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"12", ",", "19"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"B\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"8\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "12"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "6"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"3\", \"1\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"4\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"8\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"7\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SqrtBox[
RowBox[{\"6\", \"-\", 
RowBox[{\"2\", SuperscriptBox[
StyleBox[\"v\",
FontSlant->\"Italic\"], \"2\"]}]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "36"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "432"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "ov"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "pv"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "qv"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "rv"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "sv"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE4v", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R11", "=", 
    RowBox[{"side", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capYb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", "0", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R12", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "ou"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "pu"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "qu"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "ru"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"-", "su"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE4u", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nB9", "[", "0", "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "uu"}], ",", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"1\", 
StyleBox[\"side\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"negative\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf1R", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "72"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R11", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R12", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "36"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "18"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<1R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf1R", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf1R", ";"}]}], "Input"]
},
WindowSize->{777, 724},
WindowMargins->{{Automatic, 13}, {Automatic, 0}},
Magnification->1.,
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 83378, 2923, 2619, "Input"]
}
]
*)

(* End of internal cache information *)


==> 2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     95919,       3263]
NotebookOptionsPosition[     95664,       3250]
NotebookOutlinePosition[     96004,       3265]
CellTagsIndexPosition[     95961,       3262]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"h", ":=", 
   RowBox[{"Sqrt", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", ":=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Inside\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"there\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"small\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"gap\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"around\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"can\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"rotate\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"about\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"small\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"angles\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\[IndentingNewLine]", 
          "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parametrizes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"x\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"y\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"coordinates\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"indirectly\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"angle\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"endpoints\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"are\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"determined\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L11", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L12", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "ou"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "pu"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "qu"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "ru"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "su"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L21", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"ou", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"pu", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"qu", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"ru", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"su", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L31", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L32", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"ov", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"pv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"qv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"rv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"sv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L41", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L42", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "ov"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "pv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "qv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "rv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "sv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L50", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"2\", 
StyleBox[\"side\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"swivel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parameters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf2L", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L11", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L12", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "63"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "45"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L31", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L32", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L41", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L42", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf2L", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf2L", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Inside\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"there\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"small\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"gap\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"around\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"4\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"can\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"rotate\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"about\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"small\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"angles\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parametrizes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"x\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"y\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"coordinates\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"indirectly\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"angle\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"endpoints\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"are\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"determined\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R11", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R12", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "ou"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "pu"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "qu"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "ru"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "su"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"ou", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"pu", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"qu", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"ru", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"su", "-", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R31", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R32", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[UnderoverscriptBox[\"-\", \"9\", \"1\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"ov", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"pv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"qv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"rv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{"sv", "+", "z"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{"+", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R41", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZt", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R42", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "ov"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "pv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "qv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "rv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "sv"}], "-", "z"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"-", "z"}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{
        RowBox[{"+", "1"}], "/", "9"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R50", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"2\", 
StyleBox[\"top\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"swivel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parameters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf2R", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R11", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R12", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "63"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R22", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "45"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R31", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R32", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R41", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R42", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<2R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf2R", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf2R", ";"}]}], "Input"]
},
WindowSize->{782, 724},
WindowMargins->{{99, Automatic}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 95092, 3227, 3562, "Input"]
}
]
*)

(* End of internal cache information *)


==> 3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     72142,       2367]
NotebookOptionsPosition[     71888,       2354]
NotebookOutlinePosition[     72227,       2369]
CellTagsIndexPosition[     72184,       2366]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "6", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grid", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], ",", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "b"}], ",", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridC", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}], ",", "c"}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridD", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}], ",", "d"}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Clusters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"pack\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"very\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"efficiently\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"in\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layers\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"D\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lattice\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"2\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"almost\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"square\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"basis\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"{\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"}\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Each\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layer\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"identical\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"any\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"other\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layer\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"under\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"some\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"isometry\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"we\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"need\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"examine\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"only\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layer\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"origin\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"and\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"its\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"z\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\">\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layer\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"offset\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"z\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layer\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"offset\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"z\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"<\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layer\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"offset\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "=", 
    RowBox[{"side", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capYb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", "c", "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L11", "=", 
    RowBox[{"side", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capYb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pB1", "[", "0", "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"+", "2"}], "a"}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "a"}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"+", "2"}], "b"}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "+", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "+", 
         RowBox[{"2", "b"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L12", "=", 
    RowBox[{"side", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capYb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", "d", "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "+", 
         RowBox[{"2", "a"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "+", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "-", 
         RowBox[{"2", "a"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", "c", "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L21", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", "0", "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", "0", "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L23", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capYb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", "d", "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", "c", "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", "0", "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L31", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"pB9", "[", "0", "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "uu"}], ",", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L32", "=", 
    RowBox[{"side", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", "0", "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", "d", "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"3\", 
StyleBox[\"side\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"packing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf3L", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L11", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "36"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L12", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L23", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "54"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L31", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "36"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L32", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "18"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<3L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf3L", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf3L", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[RightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"D\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lattice\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"3\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"basis\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"{\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"}\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Layers\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"have\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"possible\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"orientations\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"positive\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layers\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"contain\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"positive\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"clusters\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"negative\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layers\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"contain\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"negative\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"clusters\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Adjacent\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layers\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"have\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"alternating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"orientations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[RightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"packing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cosets\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"corresponding\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"orientations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"top", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capZt", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"negative\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", 
       RowBox[{"capZb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", "c"}], "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", "grid", 
       ",", "gridC", ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", "c", "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "+", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R11", "=", 
    RowBox[{"top", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capZt", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"positive\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", 
       RowBox[{"capZb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", "grid", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"pB1", "[", "0", "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"+", "2"}], "a"}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "a"}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"+", "2"}], "b"}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "+", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"pB1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "+", 
         RowBox[{"2", "b"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R12", "=", 
    RowBox[{"top", "[", 
     RowBox[{"{", 
      RowBox[{"box", ",", 
       RowBox[{"capZt", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"negative\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", 
       RowBox[{"capZb", "[", 
        RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"B\", 
StyleBox[\"1\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", "d"}], "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap15", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", "grid", 
       ",", "gridD", ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", "d", "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "+", 
         RowBox[{"2", "a"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "+", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "-", 
         RowBox[{"2", "a"}]}], "]"}], ",", 
       RowBox[{"nB1", "[", 
        RowBox[{"d", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", "c", "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", "0", "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", "0", "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", " ", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R23", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", "d", "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", "c", "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5u", "[", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", "0", "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5u", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R31", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"capZb", "[", 
         RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pB9", "[", "0", "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pB9", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "uu"}], ",", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R32", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", "0", "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "b"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"pE5v", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", "d", "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}], "]"}], ",", 
        RowBox[{"nE5v", "[", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"3\", 
StyleBox[\"top\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"packing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf3R", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R11", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "36"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R12", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R22", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R23", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "54"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R31", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "36"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R32", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "18"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<3R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf3R", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf3R", ";"}]}], "Input"]
},
WindowSize->{784, 724},
WindowMargins->{{Automatic, 7}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 71316, 2331, 2846, "Input"]
}
]
*)

(* End of internal cache information *)


==> 4.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    102367,       3015]
NotebookOptionsPosition[    102111,       3002]
NotebookOutlinePosition[    102451,       3017]
CellTagsIndexPosition[    102408,       3014]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "6", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "qu", ",", 
        RowBox[{"qu", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"qu", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L01", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"capZt", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "qu", ",", 
        RowBox[{"qu", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"qu", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L02", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separate\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"from\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"all\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"its\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighboring\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"clusters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\) \!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\) \!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"there\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"no\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"overlap\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L11", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "+", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "-", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L21", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "+", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "-", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Union]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separate\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"from\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"all\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"its\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighboring\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"clusters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "su", ",", 
        RowBox[{"ov", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ou", ",", 
        RowBox[{"ou", "+", "rv", "-", "sv"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ou", ",", "pu", ",", 
        
        RowBox[{"ov", "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "ru", ",", "su", ",", 
        
        RowBox[{"ru", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "-", "sv"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L31", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "su", ",", 
        RowBox[{"ov", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ou", ",", 
        RowBox[{"ou", "+", "rv", "-", "sv"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ou", ",", "pu", ",", 
        
        RowBox[{"ov", "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "ru", ",", "su", ",", 
        
        RowBox[{"ru", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "-", "sv"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", "qv"}], "+", "d"}], ",", 
        RowBox[{
         RowBox[{"-", "qv"}], "+", "d", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{
         RowBox[{"-", "qv"}], "+", "d", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L41", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"capZt", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", "qv"}], "+", "d"}], ",", 
        RowBox[{
         RowBox[{"-", "qv"}], "+", "d", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{
         RowBox[{"-", "qv"}], "+", "d", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L50", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"left15", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"4\", 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf4L", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L01", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L02", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L11", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "63"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "45"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L31", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L41", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<4L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf4L", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf4L", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", "qu"}], "+", "c"}], ",", 
        RowBox[{
         RowBox[{"-", "qu"}], "+", "c", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{
         RowBox[{"-", "qu"}], "+", "c", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R01", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"capZt", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", "qu"}], "+", "c"}], ",", 
        RowBox[{
         RowBox[{"-", "qu"}], "+", "c", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{
         RowBox[{"-", "qu"}], "+", "c", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R02", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separate\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"from\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"all\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"its\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighboring\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"clusters\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"there\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"no\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"overlap\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "sv", ",", 
        RowBox[{"sv", "+", "ru", "-", "su"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "ov", ",", 
        RowBox[{"ou", "-", 
         RowBox[{"2", "b"}]}], ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "rv", ",", "sv", ",", 
        
        RowBox[{"rv", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], "-", "ou"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ov", ",", "pv", ",", 
        
        RowBox[{"su", "-", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R11", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5u", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "sv", ",", 
        RowBox[{"sv", "+", "ru", "-", "su"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "ov", ",", 
        RowBox[{"ou", "-", 
         RowBox[{"2", "b"}]}], ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "rv", ",", "sv", ",", 
        
        RowBox[{"rv", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], "-", "ou"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ov", ",", "pv", ",", 
        
        RowBox[{"su", "-", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"we\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"have\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"packing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"!\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R31", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"E5v", "[", 
           RowBox[{"White", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "qv", ",", 
        RowBox[{"qv", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"qv", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R41", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"capZt", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E5v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", 
          RowBox[{"B1", "[", 
           RowBox[{"light", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "qv", ",", 
        RowBox[{"qv", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"qv", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R50", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"left15", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"4\", 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf4R", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R01", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R02", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R11", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "63"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "45"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R22", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "45"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R31", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R41", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<4R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf4R", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf4R", ";"}]}], "Input"]
},
WindowSize->{761, 724},
WindowMargins->{{Automatic, 20}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 101539, 2979, 4823, "Input"]
}
]
*)

(* End of internal cache information *)


==> 5+.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    189614,       6396]
NotebookOptionsPosition[    189358,       6383]
NotebookOutlinePosition[    189698,       6398]
CellTagsIndexPosition[    189655,       6395]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "6", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly4", "[", " ", 
           RowBox[{"(*", " ", "c", " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"qu", "+", "yt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t10", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t10"}], ")"}], "qu"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"-", "qu"}], "+", "c", "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t11", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t11"}], ")"}], "ru"}], "+", "yt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"poly6", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"t12", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t12"}], ")"}], "qu"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t18", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t18"}], ")"}], "qu"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t17", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t17"}], ")"}], "pu"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t13", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t13"}], ")"}], "pu"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t19", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t19"}], ")"}], "pu"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t16", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t16"}], ")"}], "pu"}], "+", "yt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L01", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly4", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ru", "+", "yt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t14", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t14"}], ")"}], "ru"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"-", "ru"}], "+", "c", "-", 
             RowBox[{"2", "b"}], "+", "yt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t15", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t15"}], ")"}], "ru"}], "+", "yt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L02", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"between\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"and\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"above\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layers\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"have\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"opposite\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"orientation\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"point\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"reflection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"scalar\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"mult\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\".\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"are\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"are\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"partial\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"||\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"containing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"union\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"well\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"defined\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"degree\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"freedom\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"between\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t2", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t2"}], ")"}], "ru"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "a"}], "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t3", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t3"}], ")"}], "pu"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "a"}], "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "+", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "-", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L21", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t6", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t6"}], ")"}], "ru"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t7", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t7"}], ")"}], "pu"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Each\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"congruent\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"any\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"other\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"under\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"some\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"isometry\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"we\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"need\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"examine\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"only\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"22\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"14\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"9\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"points\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"7\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"containing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"union\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"well\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"defined\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"skew\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"degree\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"freedom\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"between\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t00", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t00"}], ")"}], "su"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "+", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "su", ",", 
        RowBox[{"ov", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ou", ",", 
        RowBox[{"ou", "+", "rv", "-", "sv"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L41", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t02", "*", "pu"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t02"}], ")"}], "ou"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "ru", ",", "su", ",", 
        
        RowBox[{"ru", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "-", "sv"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ou", ",", "pu", ",", 
        
        RowBox[{"ov", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L42", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L50", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"||\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"||\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L60", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"5\", 
StyleBox[\"side\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf5pL", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L01", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L02", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "66"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "51"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "36"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L41", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L42", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "6"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L60", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<5+L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf5pL", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf5pL", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly4", "[", 
           RowBox[{"(*", " ", "c", " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"qu", "+", "zt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t10", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t10"}], ")"}], "qu"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"-", "qu"}], "+", "c", "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t11", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t11"}], ")"}], "ru"}], "+", "zt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"poly6", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"t12", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t12"}], ")"}], "qu"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t18", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t18"}], ")"}], "qu"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t17", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t17"}], ")"}], "pu"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t13", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t13"}], ")"}], "pu"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t19", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t19"}], ")"}], "pu"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t16", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t16"}], ")"}], "pu"}], "+", "zt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R01", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "3"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly4", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ru", "+", "zt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t14", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t14"}], ")"}], "ru"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"-", "ru"}], "+", "c", "-", 
             RowBox[{"2", "b"}], "+", "zt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t15", "*", "qu"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t15"}], ")"}], "ru"}], "+", "zt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"c", "-", 
             RowBox[{"2", "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "ru"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "qu", ",", "pu"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R02", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", "c"}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"c", "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"E2u", "[", 
         RowBox[{"dark", ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", "c"}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"c", "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"c", "-", 
           RowBox[{"2", "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"partial\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t2", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t2"}], ")"}], "ru"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "a"}], "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t3", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t3"}], ")"}], "pu"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "a"}], "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "+", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "-", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t6", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t6"}], ")"}], "ru"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t7", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t7"}], ")"}], "pu"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"u", "\[Rule]", "uu"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ru", ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", 
        RowBox[{"ru", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"E2u", "[", 
         RowBox[{"dark", ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"+", "2"}], "a"}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "a"}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"+", "2"}], "b"}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"u", "\[Rule]", "uu"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"transverse\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"skew\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t00", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"+", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t00"}], ")"}], "su"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "+", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", "su", ",", 
        RowBox[{"ov", "+", 
         RowBox[{"2", "a"}]}], ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", "ou", ",", 
        RowBox[{"ou", "+", "rv", "-", "sv"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R41", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t02", "*", "pu"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t02"}], ")"}], "ou"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "ru", ",", "su", ",", 
        
        RowBox[{"ru", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "-", "sv"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ou", ",", "pu", ",", 
        
        RowBox[{"ov", "+", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R42", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "a"}], "-", 
             RowBox[{"3", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "3"}], "a"}], "+", 
             RowBox[{"3", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R50", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"transverse\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"skew\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R60", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"5\", 
StyleBox[\"top\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf5pR", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R01", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R02", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "66"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R22", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "51"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "36"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R41", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R42", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "6"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R60", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<5+R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf5pR", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf5pR", ";"}]}], "Input"]
},
WindowSize->{771, 724},
WindowMargins->{{Automatic, 56}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 188786, 6360, 6196, "Input"]
}
]
*)

(* End of internal cache information *)


==> 5-.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    192006,       6465]
NotebookOptionsPosition[    191750,       6452]
NotebookOutlinePosition[    192090,       6467]
CellTagsIndexPosition[    192047,       6464]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"1", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "6", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t03", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t03"}], ")"}], "ov"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "sv", ",", 
        RowBox[{"sv", "+", "ru", "-", "su"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "ov", ",", 
        RowBox[{"ou", "-", 
         RowBox[{"2", "b"}]}], ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L01", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"6\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t01", "*", "pv"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t01"}], ")"}], "ov"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "-", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "rv", ",", "sv", ",", 
        
        RowBox[{"rv", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], "-", "ou"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ov", ",", "pv", ",", 
        
        RowBox[{"su", "-", 
         RowBox[{"2", "a"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L02", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"||\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"||\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t0", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t0"}], ")"}], "rv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "a"}], "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t1", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t1"}], ")"}], "pv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "a"}], "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L21", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t4", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t4"}], ")"}], "rv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t5", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t5"}], ")"}], "pv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Each\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"congruent\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"any\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"other\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"under\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"some\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"isometry\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"we\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"need\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"examine\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"only\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"half\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"22\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"neighbors\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"14\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"9\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"points\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"7\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"containing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"union\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"well\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"defined\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"skew\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"degree\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"freedom\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"between\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly6", "[", 
           RowBox[{"(*", " ", "d", " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"t32", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t32"}], ")"}], "qv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t36", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t36"}], ")"}], "rv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t39", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t39"}], ")"}], "rv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t33", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t33"}], ")"}], "rv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t37", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t37"}], ")"}], "rv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t38", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t38"}], ")"}], "qv"}], "+", "yt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"poly6", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"t22", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t22"}], ")"}], "qv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t26", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t26"}], ")"}], "pv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t29", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t29"}], ")"}], "pv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t23", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t23"}], ")"}], "pv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t27", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t27"}], ")"}], "pv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t28", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t28"}], ")"}], "qv"}], "+", "yt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L41", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"side", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capYb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly4", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"rv", "+", "yt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t24", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t24"}], ")"}], "rv"}], "+", "yt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"-", "rv"}], "+", "d", "+", 
             RowBox[{"2", "a"}], "+", "yt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t25", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t25"}], ")"}], "rv"}], "+", "yt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L42", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"between\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "15"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"lower\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"central\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"and\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"upper\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"below\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"layers\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"have\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"opposite\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"orientation\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"point\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"reflection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"scalar\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"mult\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\".\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"by\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"are\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"\[Rule]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"are\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"partial\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L50", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"thru\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"||\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"39", ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"sep\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"containing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"union\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"is\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"well\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"defined\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"plane\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"to\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"has\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"degree\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"freedom\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"between\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L60", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"5\", 
StyleBox[\"side\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf5nL", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L01", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L02", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "66"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "51"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "36"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L41", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L42", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "6"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L60", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<5-L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf5nL", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf5nL", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t03", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t03"}], ")"}], "ov"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "sv", ",", 
        RowBox[{"sv", "+", "ru", "-", "su"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "ov", ",", 
        RowBox[{"ou", "-", 
         RowBox[{"2", "b"}]}], ",", 
        RowBox[{"pu", "-", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R01", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t01", "*", "pv"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t01"}], ")"}], "ov"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"H", " ", "-", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "rv", ",", "sv", ",", 
        
        RowBox[{"rv", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], "-", "ou"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "ov", ",", "pv", ",", 
        
        RowBox[{"su", "-", 
         RowBox[{"2", "a"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R02", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "3"}], "a"}], "-", 
             RowBox[{"3", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"L\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "a"}], "+", 
             RowBox[{"3", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E3u", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "\[Rule]", "uu"}], ",", 
          RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"transverse\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"skew\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}], \"-\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t0", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t0"}], ")"}], "rv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "a"}], "+", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t1", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t1"}], ")"}], "pv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "a"}], "-", 
            RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}], "+", 
         RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}], "-", 
         RowBox[{"2", "b"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"+\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[
RowBox[{\"-\", 
StyleBox[\"a\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t4", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t4"}], ")"}], "rv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "+", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"t5", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"+", "1"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t5"}], ")"}], "pv"}]}], "]"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{"G", " ", "-", 
            RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "a"}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "rv", ",", 
        RowBox[{"pv", "+", 
         RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", 
        RowBox[{"rv", "-", 
         RowBox[{"2", "a"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"+", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"E2v", "[", 
         RowBox[{"dark", ",", 
          RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"+", "2"}], "a"}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "a"}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"+", "2"}], "b"}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "2"}], "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "a"}], "+", 
           RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[
RowBox[{
StyleBox[\"a\",
FontSlant->\"Italic\"], \"+\", 
StyleBox[\"b\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"4\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"transverse\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"skew\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "b"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly6", "[", 
           RowBox[{"(*", " ", "d", " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"t32", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t32"}], ")"}], "qv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t36", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t36"}], ")"}], "rv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t39", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t39"}], ")"}], "rv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t33", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t33"}], ")"}], "rv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t37", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t37"}], ")"}], "rv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t38", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t38"}], ")"}], "qv"}], "+", "zt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"poly6", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"t22", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t22"}], ")"}], "qv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t26", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t26"}], ")"}], "pv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t29", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t29"}], ")"}], "pv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t23", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t23"}], ")"}], "pv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t27", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t27"}], ")"}], "pv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t28", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t28"}], ")"}], "qv"}], "+", "zt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R41", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box", ",", 
          RowBox[{"capZb", "[", 
           RowBox[{"Black", ",", "\"\<\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{"+", "3"}], "a"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"+", "2"}], "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            "\"\<\!\(\*SubsuperscriptBox[\"K\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "a"}], "+", 
             RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"poly4", "[", 
           RowBox[{"(*", " ", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"rv", "+", "zt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t24", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"+", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t24"}], ")"}], "rv"}], "+", "zt"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"-", "rv"}], "+", "d", "+", 
             RowBox[{"2", "a"}], "+", "zt"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t25", "*", "qv"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "t25"}], ")"}], "rv"}], "+", "zt"}]}], "]"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{"dark", ",", 
            RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]",
           
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "+", 
             RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"E2v", "[", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"d", "-", 
             RowBox[{"2", "a"}], "-", 
             RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "rv"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", "qv", ",", "pv"}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R42", "=", 
    RowBox[{"top", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"d", "-", 
           RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"d", "-", 
           RowBox[{"2", "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", "d"}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"d", "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"d", "+", 
           RowBox[{"2", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"cap15", "[", 
         RowBox[{"dark", ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"d", "+", 
           RowBox[{"2", "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"E2v", "[", 
         RowBox[{"dark", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", "d"}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"d", "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"d", "+", 
           RowBox[{"2", "a"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"d", "+", 
           RowBox[{"2", "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"d", "-", 
           RowBox[{"2", "a"}]}]}], "]"}], ",", 
        RowBox[{"B1", "[", 
         RowBox[{"light", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"d", "-", 
           RowBox[{"2", "a"}], "-", 
           RowBox[{"2", "b"}]}]}], "]"}]}], "}"}], "/.", 
      RowBox[{"v", "\[Rule]", "vv"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R50", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "9"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "9"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "7"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"9", "/", "2"}], ",", "5"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"3\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"partial\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"parallel\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "12"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "144"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R60", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"5\", 
StyleBox[\"top\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersections\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"separating\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"planes\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf5nR", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R01", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "81"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R02", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "81"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "66"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "51"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R22", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "51"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "36"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R41", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R42", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R50", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "6"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R60", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "90"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "1104"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<5-R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf5nR", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "2300"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf5nR", ";"}]}], "Input"]
},
WindowSize->{763, 724},
WindowMargins->{{90, Automatic}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 191178, 6429, 6233, "Input"]
}
]
*)

(* End of internal cache information *)


==> 7.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     17274,        521]
NotebookOptionsPosition[     17021,        508]
NotebookOutlinePosition[     17361,        523]
CellTagsIndexPosition[     17318,        520]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Off", "[", 
    RowBox[{"InterpolatingFunction", "::", "dmval"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cuv", "[", 
     RowBox[{"color_", ",", "g_", ",", "region_"}], "]"}], ":=", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"v", ",", "u"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{".7767", ",", ".7787"}], "}"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"i", "/", "72"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"j", "/", "72"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"RegionFunction", "\[Rule]", "region"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cw", "[", 
     RowBox[{"color_", ",", "g_", ",", "region_"}], "]"}], ":=", 
    RowBox[{"ContourPlot3D", "[", 
     RowBox[{
      RowBox[{"w", "\[Equal]", 
       RowBox[{"g", "[", 
        RowBox[{"v", ",", "u"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", ".7767", ",", ".7787"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", ".7768", ",", ".7786", ",", ".0001"}], "}"}]}], 
          "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"RegionFunction", "\[Rule]", "region"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CCuv", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cuv", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "E1", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", "<", 
            RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", "<", 
            RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cuv", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", "Ea", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", ">", 
            RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", "<", 
            RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cuv", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", "Eb", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", "<", 
            RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", ">", 
            RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cuv", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "Eab", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", ">", 
            RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", ">", 
            RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], "}"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CCw", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cw", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "E1", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", "<", 
            RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", "<", 
            RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cw", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", "Ea", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", ">", 
            RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", "<", 
            RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cw", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", "Eb", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", "<", 
            RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", ">", 
            RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cw", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "Eab", ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{"v", ">", 
            RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
           RowBox[{"v", ">", 
            RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], "}"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"text", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "18"}], ",", 
          "0.777575441990779771398452976624"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "12"}], ",", "0", ",", 
          "0.778080139474012153432248763339"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "18"}], ",", 
          RowBox[{"1", "/", "18"}], ",", "0.778026210708596188017139866101"}],
          "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "18"}], ",", 
          RowBox[{"1", "/", "12"}], ",", "0.778533247797924211785168715656"}],
          "}"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R00", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side", "[", 
      RowBox[{"{", 
       RowBox[{"box7", ",", "text"}], "}"}], "]"}], ",", "CCuv"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R01", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"{", 
        RowBox[{"box7", ",", "text"}], "}"}], "]"}], ",", "CCuv"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R02", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "17"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)7\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"composite\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"density\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"31", "/", "2"}]}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"function\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)D\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"with\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"traces\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "14"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"w\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"contours\",
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "18"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R10", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side", "[", 
      RowBox[{"{", 
       RowBox[{"box7", ",", "text"}], "}"}], "]"}], ",", "CCw"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R11", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top", "[", 
       RowBox[{"{", 
        RowBox[{"box7", ",", "text"}], "}"}], "]"}], ",", "CCw"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf7", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R01", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "27"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R02", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "27"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "9"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R11", ",", 
          RowBox[{"{", 
           RowBox[{"45", ",", "9"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "36"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"648", ",", "432"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<7.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf7", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1350", ",", "900"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf7", ";"}]}], "Input"]
},
WindowSize->{762, 724},
WindowMargins->{{Automatic, 64}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 16449, 485, 893, "Input"]
}
]
*)

(* End of internal cache information *)


==> 8.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     33431,       1051]
NotebookOptionsPosition[     33176,       1038]
NotebookOutlinePosition[     33516,       1053]
CellTagsIndexPosition[     33473,       1050]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Off", "[", 
    RowBox[{"InterpolatingFunction", "::", "dmval"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"cap", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
     "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "18"}], ",", 
       "0.777575441990779771398452976624"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aa", "=", 
   RowBox[{"cap", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "12"}], ",", "0", ",", 
       "0.778080139474012153432248763339"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ab", "=", 
   RowBox[{"cap", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{"1", "/", "18"}], ",", "0.778026210708596188017139866101"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aab", "=", 
    RowBox[{"cap", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
      "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        RowBox[{"1", "/", "12"}], ",", "0.778533247797924211785168715656"}], 
       "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Buv", "[", 
     RowBox[{"color_", ",", "g_"}], "]"}], ":=", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"v", ",", "u"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{".7675", ",", ".78"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"i", "/", "72"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"j", "/", "72"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Bw", "[", 
     RowBox[{"color_", ",", "g_"}], "]"}], ":=", 
    RowBox[{"ContourPlot3D", "[", 
     RowBox[{
      RowBox[{"w", "==", 
       RowBox[{"g", "[", 
        RowBox[{"v", ",", "u"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", ".7675", ",", ".78"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", ".768", ",", ".7795", ",", ".0005"}], "}"}]}], 
          "]"}]}], "}"}]}], ",", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1uv", "=", 
   RowBox[{"Buv", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "E1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bauv", "=", 
   RowBox[{"Buv", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Ea"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bbuv", "=", 
   RowBox[{"Buv", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Eb"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Babuv", "=", 
    RowBox[{"Buv", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "Eab"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1w", "=", 
   RowBox[{"Bw", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "E1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Baw", "=", 
   RowBox[{"Bw", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Ea"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bbw", "=", 
   RowBox[{"Bw", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Eb"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Babw", "=", 
    RowBox[{"Bw", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "Eab"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cuv", "[", 
     RowBox[{"color_", ",", "g_", ",", "region_"}], "]"}], ":=", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"v", ",", "u"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{".7675", ",", ".78"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"i", "/", "72"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"j", "/", "72"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"RegionFunction", "\[Rule]", "region"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cw", "[", 
     RowBox[{"color_", ",", "g_", ",", "region_"}], "]"}], ":=", 
    RowBox[{"ContourPlot3D", "[", 
     RowBox[{
      RowBox[{"w", "\[Equal]", 
       RowBox[{"g", "[", 
        RowBox[{"v", ",", "u"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", ".7675", ",", ".78"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", ".768", ",", ".7795", ",", ".0005"}], "}"}]}], 
          "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"RegionFunction", "\[Rule]", "region"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1uv", "=", 
   RowBox[{"Cuv", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "E1", ",", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
       RowBox[{
        RowBox[{"v", "<", 
         RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
        RowBox[{"v", "<", 
         RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cauv", "=", 
   RowBox[{"Cuv", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Ea", ",", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
       RowBox[{
        RowBox[{"v", ">", 
         RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
        RowBox[{"v", "<", 
         RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cbuv", "=", 
   RowBox[{"Cuv", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Eb", ",", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
       RowBox[{
        RowBox[{"v", "<", 
         RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
        RowBox[{"v", ">", 
         RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cabuv", "=", 
    RowBox[{"Cuv", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "Eab", ",", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
        RowBox[{
         RowBox[{"v", ">", 
          RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
         RowBox[{"v", ">", 
          RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1w", "=", 
   RowBox[{"Cw", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "E1", ",", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
       RowBox[{
        RowBox[{"v", "<", 
         RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
        RowBox[{"v", "<", 
         RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Caw", "=", 
   RowBox[{"Cw", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Ea", ",", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
       RowBox[{
        RowBox[{"v", ">", 
         RowBox[{"J1Ja", "[", "u", "]"}]}], "&&", 
        RowBox[{"v", "<", 
         RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cbw", "=", 
   RowBox[{"Cw", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", "Eb", ",", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
       RowBox[{
        RowBox[{"v", "<", 
         RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
        RowBox[{"v", ">", 
         RowBox[{"J1Jb", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cabw", "=", 
    RowBox[{"Cw", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", "Eab", ",", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
        RowBox[{
         RowBox[{"v", ">", 
          RowBox[{"JbJab", "[", "u", "]"}]}], "&&", 
         RowBox[{"v", ">", 
          RowBox[{"JaJab", "[", "u", "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L00", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Aab"}], "}"}], "]"}], ",", "Babuv", ",", "LaLab",
      ",", "LbLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L01", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Ab", ",", "Aab"}], "}"}], "]"}], ",", "Bbuv", 
     ",", "Babuv", ",", "LbLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L02", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"side8", "[", 
       RowBox[{"{", 
        RowBox[{"box8", ",", "Ab"}], "}"}], "]"}], ",", "Bbuv", ",", "L1Lb", 
      ",", "LbLab"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L10", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Aa", ",", "Aab"}], "}"}], "]"}], ",", "Bauv", 
     ",", "Babuv", ",", "LaLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L11", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "A1", ",", "Aa", ",", "Ab", ",", "Aab"}], "}"}], 
      "]"}], ",", "C1uv", ",", "Cauv", ",", "Cbuv", ",", "Cabuv"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L12", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"side8", "[", 
       RowBox[{"{", 
        RowBox[{"box8", ",", "A1", ",", "Ab"}], "}"}], "]"}], ",", "B1uv", 
      ",", "Bbuv", ",", "L1Lb"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L20", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Aa"}], "}"}], "]"}], ",", "Bauv", ",", "L1La", 
     ",", "LaLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L21", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"side8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "A1", ",", "Aa"}], "}"}], "]"}], ",", "B1uv", ",",
      "Bauv", ",", "L1La"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L22", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"side8", "[", 
       RowBox[{"{", 
        RowBox[{"box8", ",", "A1"}], "}"}], "]"}], ",", "B1uv", ",", "L1La", 
      ",", "L1Lb"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L30", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"8\", 
StyleBox[\"side\",
FontWeight->\"Plain\"], 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], 
StyleBox[\",\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"virtual\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"density\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"functions\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"with\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"traces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"side\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "48"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"576", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf8L", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"L00", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "40"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L01", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", "40"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L02", ",", 
          RowBox[{"{", 
           RowBox[{"40", ",", "40"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L10", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "24"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L11", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", "24"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L12", ",", 
          RowBox[{"{", 
           RowBox[{"40", ",", "24"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L20", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "8"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L21", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", "8"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"L22", ",", 
          RowBox[{"{", 
           RowBox[{"40", ",", "8"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L30", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "48"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "48"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"576", ",", "600"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<8L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf8L", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1200", ",", "1250"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf8L", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R00", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Aab"}], "}"}], "]"}], ",", "Babw", ",", "LaLab", 
     ",", "LbLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R01", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Ab", ",", "Aab"}], "}"}], "]"}], ",", "Bbw", ",",
      "Babw", ",", "LbLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R02", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top8", "[", 
       RowBox[{"{", 
        RowBox[{"box8", ",", "Ab"}], "}"}], "]"}], ",", "Bbw", ",", "L1Lb", 
      ",", "LbLab"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R10", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Aa", ",", "Aab"}], "}"}], "]"}], ",", "Baw", ",",
      "Babw", ",", "LaLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R11", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "A1", ",", "Aa", ",", "Ab", ",", "Aab"}], "}"}], 
      "]"}], ",", "C1w", ",", "Caw", ",", "Cbw", ",", "Cabw"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R12", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top8", "[", 
       RowBox[{"{", 
        RowBox[{"box8", ",", "A1", ",", "Ab"}], "}"}], "]"}], ",", "B1w", ",",
       "Bbw", ",", "L1Lb"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R20", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "Aa"}], "}"}], "]"}], ",", "Baw", ",", "L1La", 
     ",", "LaLab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R21", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top8", "[", 
      RowBox[{"{", 
       RowBox[{"box8", ",", "A1", ",", "Aa"}], "}"}], "]"}], ",", "B1w", ",", 
     "Baw", ",", "L1La"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top8", "[", 
       RowBox[{"{", 
        RowBox[{"box8", ",", "A1"}], "}"}], "]"}], ",", "B1w", ",", "L1La", 
      ",", "L1Lb"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R30", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"8\", 
StyleBox[\"top\",
FontWeight->\"Plain\"], 
StyleBox[\"w\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"virtual\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"density\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"functions\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"with\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"w\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"contours\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"view\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "48"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"576", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf8R", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "40"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R01", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", "40"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R02", ",", 
          RowBox[{"{", 
           RowBox[{"40", ",", "40"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "24"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R11", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", "24"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R12", ",", 
          RowBox[{"{", 
           RowBox[{"40", ",", "24"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R20", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "8"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R21", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", "8"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"R22", ",", 
          RowBox[{"{", 
           RowBox[{"40", ",", "8"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R30", ",", 
          RowBox[{"{", 
           RowBox[{"24", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "48"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "48"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"576", ",", "600"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<8R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf8R", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1200", ",", "1250"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf8R", ";"}]}], "Input"]
},
WindowSize->{770, 724},
WindowMargins->{{Automatic, 28}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 32604, 1015, 1785, "Input"]
}
]
*)

(* End of internal cache information *)


==> 9.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    174012,       6017]
NotebookOptionsPosition[    173756,       6004]
NotebookOutlinePosition[    174096,       6019]
CellTagsIndexPosition[    174053,       6016]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rot", "[", 
     RowBox[{"gr_", ",", "mat_"}], "]"}], ":=", 
    RowBox[{"GeometricTransformation", "[", 
     RowBox[{"gr", ",", "mat"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mI", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mP3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mQP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mQP2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mQP3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mI", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mR2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mR3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mSR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mSR2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mSR3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"+", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"+", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tI", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"I\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"+\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"I\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"I\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"I\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tP", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"+\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"P\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"+\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"P\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"P\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"R\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tP2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[
StyleBox[\"P\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"2\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"P\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"2\",
FontWeight->\"Plain\"]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"P\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}], \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"R\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}], \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tP3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[
StyleBox[\"P\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"3\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"P\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"3\",
FontWeight->\"Plain\"]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"P\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}], \"3\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"R\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}], \"3\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tQ", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"Q\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{
StyleBox[\"+\",
FontSlant->\"Plain\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"Q\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"Q\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"S\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tQP", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"QP\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{\"+\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"QP\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"QP\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"SR\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tQP2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"13", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[
StyleBox[\"QP\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"2\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"left", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"11", "-", 
            RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
         "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"QP\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"2\",
FontWeight->\"Plain\"]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"QP\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}], \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"-\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"SR\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}], \"2\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"right12", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"{", 
          RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"-\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tQP3", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"13", "-", 
             RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"+\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[
StyleBox[\"QP\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"3\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"11", "-", 
             RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
          "\"\<\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
RowBox[{\"-\", 
StyleBox[\"u\",
FontSlant->\"Italic\"]}], \",\", 
RowBox[{\"+\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"QP\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"3\",
FontWeight->\"Plain\"]],
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[CenterDot]\",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"right", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"QP\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}], \"3\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"right12", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"14", ",", "7"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"right", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"SR\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}], \"3\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"right12", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"14", ",", "3"}], "}"}], ",", "\"\<\!\(\*
StyleBox[TagBox[
RowBox[{\"(\", \"\[NoBreak]\", GridBox[{
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"+\", \"1\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}]},
{
RowBox[{\"  \", \"0\"}], 
RowBox[{\"  \", \"0\"}], 
RowBox[{\"+\", \"1\"}]}
},
GridBoxAlignment->{\"Columns\" -> {{Left}}, \"ColumnsIndexed\" -> {}, \
\"Rows\" -> {{Baseline}}, \"RowsIndexed\" -> {}},
GridBoxSpacings->{\"Columns\" -> {
Offset[0.27999999999999997`], {
Offset[0.7]}, 
Offset[0.27999999999999997`]}, \"ColumnsIndexed\" -> {}, \"Rows\" -> {
Offset[0.2], {
Offset[0.4]}, 
Offset[0.2]}, \"RowsIndexed\" -> {}}], \"\[NoBreak]\", \")\"}],
Function[BoxForm`e$, 
MatrixForm[BoxForm`e$]]],
FontWeight->\"Plain\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"168", ",", "168"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", ":=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", ":=", 
   RowBox[{"Pi", "/", "12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"at", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "t", "]"}], ",", 
     RowBox[{"Sin", "[", "t", "]"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bt", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "t", "]"}]}], ",", 
     RowBox[{"Cos", "[", "t", "]"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ct", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "at"}], "+", "bt"}], ")"}], "/", "4"}], "+", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dt", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "bt"}], "-", "at"}], ")"}], "/", "4"}], "-", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridT", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "at"}], "-", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "at"}], ",", 
         RowBox[{
          RowBox[{"+", "2"}], "at"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "at"}], "+", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "at"}], "+", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "at"}], "+", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "bt"}], ",", 
         RowBox[{
          RowBox[{"+", "2"}], "bt"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "at"}], "+", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridCT", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ct", "-", 
          RowBox[{"2", "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"ct", "-", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ct", "-", 
          RowBox[{"2", "at"}]}], ",", "ct"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ct", "-", 
          RowBox[{"2", "at"}], "+", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"ct", "+", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ct", "-", 
          RowBox[{"2", "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"ct", "-", 
          RowBox[{"2", "at"}], "+", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ct", "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"ct", "+", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridDT", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dt", "-", 
          RowBox[{"2", "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"dt", "-", 
          RowBox[{"2", "at"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dt", "-", 
          RowBox[{"2", "bt"}]}], ",", "dt"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dt", "+", 
          RowBox[{"2", "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"dt", "+", 
          RowBox[{"2", "at"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dt", "-", 
          RowBox[{"2", "at"}], "-", 
          RowBox[{"2", "bt"}]}], ",", 
         RowBox[{"dt", "+", 
          RowBox[{"2", "at"}], "-", 
          RowBox[{"2", "bt"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dt", "-", 
          RowBox[{"2", "at"}]}], ",", 
         RowBox[{"dt", "+", 
          RowBox[{"2", "at"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"objE", "[", 
     RowBox[{"aa_", ",", "bb_", ",", "cc_", ",", "dd_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "gridT", ",", "gridCT", ",", "gridDT", ",", "\[IndentingNewLine]", 
      RowBox[{"cap15", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"0\",
FontWeight->\"Plain\"]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap15", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"2", "aa"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"cap15", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", 
        RowBox[{"2", "bb"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"cap15", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", "cc"}], "]"}], ",", "\[IndentingNewLine]",
       
      RowBox[{"cap15", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\"", ",", "dd"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eI", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"+", "at"}], ",", 
          RowBox[{"+", "bt"}], ",", "ct", ",", "dt"}], "]"}]}], "}"}], ",", 
      "mI"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eP", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"-", "bt"}], ",", 
          RowBox[{"+", "at"}], ",", 
          RowBox[{"dt", "-", 
           RowBox[{"2", "bt"}]}], ",", "ct"}], "]"}]}], "}"}], ",", "mP"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eP2", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"-", "at"}], ",", 
          RowBox[{"-", "bt"}], ",", 
          RowBox[{"ct", "-", 
           RowBox[{"2", "at"}]}], ",", 
          RowBox[{"dt", "-", 
           RowBox[{"2", "bt"}]}]}], "]"}]}], "}"}], ",", "mP2"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eP3", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"+", "bt"}], ",", 
          RowBox[{"-", "at"}], ",", "dt", ",", 
          RowBox[{"ct", "-", 
           RowBox[{"2", "at"}]}]}], "]"}]}], "}"}], ",", "mP3"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eQ", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"+", "at"}], ",", 
          RowBox[{"-", "bt"}], ",", "ct", ",", 
          RowBox[{"dt", "-", 
           RowBox[{"2", "bt"}]}]}], "]"}]}], "}"}], ",", "mQ"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eQP", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"-", "bt"}], ",", 
          RowBox[{"-", "at"}], ",", 
          RowBox[{"dt", "-", 
           RowBox[{"2", "bt"}]}], ",", 
          RowBox[{"ct", "-", 
           RowBox[{"2", "at"}]}]}], "]"}]}], "}"}], ",", "mQP"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eQP2", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objE", "[", 
         RowBox[{
          RowBox[{"-", "at"}], ",", 
          RowBox[{"+", "bt"}], ",", 
          RowBox[{"ct", "-", 
           RowBox[{"2", "at"}]}], ",", "dt"}], "]"}]}], "}"}], ",", "mQP2"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eQP3", "=", 
    RowBox[{"top9", "[", 
     RowBox[{"rot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"box", ",", 
         RowBox[{"objE", "[", 
          RowBox[{
           RowBox[{"+", "bt"}], ",", 
           RowBox[{"+", "at"}], ",", "dt", ",", "ct"}], "]"}]}], "}"}], ",", 
       "mQP3"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"text", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"0\",
FontWeight->\"Plain\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "18"}], ",", 
          "0.777575441990779771398452976624"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "12"}], ",", "0", ",", 
          "0.778080139474012153432248763339"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "18"}], ",", 
          RowBox[{"1", "/", "18"}], ",", "0.778026210708596188017139866101"}],
          "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\"D\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]]\)\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "18"}], ",", 
          RowBox[{"1", "/", "12"}], ",", "0.778533247797924211785168715656"}],
          "}"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"objF", "[", 
     RowBox[{"color_", ",", "g_", ",", "region_"}], "]"}], ":=", 
    RowBox[{"ContourPlot3D", "[", 
     RowBox[{
      RowBox[{"w", "\[Equal]", "g"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"1", "/", "9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", ".7767", ",", ".7787"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", ".7768", ",", ".7786", ",", ".0001"}], "}"}]}], 
          "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"RegionFunction", "\[Rule]", "region"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fI", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mI"}], "]"}], "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fR", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mR"}], "]"}], "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"+", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"+", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"+", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"+", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"+", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"+", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"+", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"+", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fR2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mR2"}], "]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fR3", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mR3"}], "]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"+", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "u"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "u"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"+", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "u"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "u"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"+", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "u"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "u"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"+", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "u"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "u"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fS", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mS"}], "]"}], "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"-", "v"}], ",", 
         RowBox[{"+", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"+", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "v"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"+", "u"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fSR", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mSR"}], "]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"-", "u"}], ",", 
         RowBox[{"-", "v"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "v"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"-", "u"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "v"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fSR2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"top9", "[", 
      RowBox[{"rot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"box7", ",", "text"}], "}"}], ",", "mSR2"}], "]"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Ea", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"J1Ja", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Eb", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], "<", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"J1Jb", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"objF", "[", 
      RowBox[{
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"Eab", "[", 
        RowBox[{
         RowBox[{"+", "v"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], ",", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"JbJab", "[", 
            RowBox[{"-", "u"}], "]"}]}], "&&", 
          RowBox[{
           RowBox[{"+", "v"}], ">", 
           RowBox[{"JaJab", "[", 
            RowBox[{"-", "u"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fSR3", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"top9", "[", 
       RowBox[{"rot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"box7", ",", "text"}], "}"}], ",", "mSR3"}], "]"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"objF", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"E1", "[", 
         RowBox[{
          RowBox[{"+", "u"}], ",", 
          RowBox[{"+", "v"}]}], "]"}], ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "u"}], "<", 
            RowBox[{"J1Ja", "[", 
             RowBox[{"+", "v"}], "]"}]}], "&&", 
           RowBox[{
            RowBox[{"+", "u"}], "<", 
            RowBox[{"J1Jb", "[", 
             RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"objF", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", 
        RowBox[{"Ea", "[", 
         RowBox[{
          RowBox[{"+", "u"}], ",", 
          RowBox[{"+", "v"}]}], "]"}], ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "u"}], ">", 
            RowBox[{"J1Ja", "[", 
             RowBox[{"+", "v"}], "]"}]}], "&&", 
           RowBox[{
            RowBox[{"+", "u"}], "<", 
            RowBox[{"JaJab", "[", 
             RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"objF", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}], ",", 
        RowBox[{"Eb", "[", 
         RowBox[{
          RowBox[{"+", "u"}], ",", 
          RowBox[{"+", "v"}]}], "]"}], ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "u"}], "<", 
            RowBox[{"JbJab", "[", 
             RowBox[{"+", "v"}], "]"}]}], "&&", 
           RowBox[{
            RowBox[{"+", "u"}], ">", 
            RowBox[{"J1Jb", "[", 
             RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"objF", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Eab", "[", 
         RowBox[{
          RowBox[{"+", "u"}], ",", 
          RowBox[{"+", "v"}]}], "]"}], ",", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"+", "u"}], ">", 
            RowBox[{"JbJab", "[", 
             RowBox[{"+", "v"}], "]"}]}], "&&", 
           RowBox[{
            RowBox[{"+", "u"}], ">", 
            RowBox[{"JaJab", "[", 
             RowBox[{"+", "v"}], "]"}]}]}]}], "]"}]}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L40", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"9\", 
RowBox[{
StyleBox[\"B\",
FontWeight->\"Bold\"], 
StyleBox[\",\",
FontWeight->\"Plain\"], 
StyleBox[\"P\",
FontWeight->\"Bold\"], 
StyleBox[\",\",
FontWeight->\"Plain\"], \"D\"}]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"congruences\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"cluster\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"B\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"], 
StyleBox[\"9\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"packing\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"P\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\) \!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"density\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"function\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)D\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"3", "/", "2"}]}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"under\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"isometries\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"I\", 
StyleBox[
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"&\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"I\", 
StyleBox[
RowBox[{
StyleBox[\"u\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"v\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"w\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "56"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"672", ",", "48"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf9L", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"tI", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "77"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"tP3", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "77"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"tQP", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "77"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"tQP2", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "77"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"tP", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"tP2", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"tQ", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "63"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"tQP3", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "63"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"eI", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "49"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"eP3", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "49"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"eQP", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "49"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"eQP2", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "49"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"eP", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "35"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"eP2", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "35"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"eQ", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "35"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"eQP3", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "35"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"fI", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"fR3", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"fSR", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"fSR2", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"fR", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"fR2", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"fS", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"fSR3", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "7"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"L40", ",", 
          RowBox[{"{", 
           RowBox[{"28", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "56"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "84"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"672", ",", "1056"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<9L.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf9L", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1400", ",", "2200"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pdf9L", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sqrt", "[", "6", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R00", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Opposite\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"/\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"pairs\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equation\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"*\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[TildeTilde]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equation\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"*\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"far\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[TildeTilde]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"near\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"bottom\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"u\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"+\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "8"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "8"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "8"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "8"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "6"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "6"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "6"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "6"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "4"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "4"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"c\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "2"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "2"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "56"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"672", ",", "168"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R10", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"left", "[", " ", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "13"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"Opposite\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"/\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"pairs\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\":\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"face\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equation\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"*\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[TildeTilde]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftRightArrow]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edge\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equation\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"*\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "11"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"non\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"far\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"faces\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"bottom\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[TildeTilde]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"(\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersecting\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\")\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[OpenCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"near\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[CloseCurlyQuote]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"edges\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"at\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"top\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubsuperscriptBox[\"E\", 
StyleBox[\"v\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[
RowBox[{\"5\", \"-\"}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "8"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "8"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "8"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "8"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "6"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "6"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "6"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "6"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "4"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "4"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"r\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left15", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[NotEqual]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"d\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"F\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"q\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"32", ",", "2"}], "}"}], ",", 
          "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"left", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "2"}], "}"}], ",", "\"\<\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"p\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"o\",
FontSlant->\"Italic\"], 
StyleBox[\"v\",
FontSlant->\"Italic\"], \"-\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"=\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"E\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"+\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"1\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\",\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"s\",
FontSlant->\"Italic\"], 
StyleBox[\"u\",
FontSlant->\"Italic\"], \"+\"],
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"-\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"2\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"]\)\>\""}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "56"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"672", ",", "168"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"objG", "[", 
     RowBox[{"textU_", ",", "textV_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "textU", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "2"}], ",", 
           RowBox[{"+", "3"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "textV", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"E2u", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"E2v", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Opacity", "[", 
        RowBox[{"2", "/", "3"}], "]"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"Blend", "[", 
         RowBox[{"{", 
          RowBox[{"dark", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"+", "1"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{"+", "1"}]}], "}"}], ",", "pu", ",", "qu"}], "}"}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"+", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "pv", ",", "qv"}], "}"}], 
        "]"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}]}], ",", 
       RowBox[{"v", "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", "9"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mI"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gP", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mP"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gP2", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mP2"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gP3", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mP3"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gQ", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQ"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gQP", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQP"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gQP2", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objG", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQP2"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gQP3", "=", 
    RowBox[{"top9", "[", 
     RowBox[{"rot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"box", ",", 
         RowBox[{"objG", "[", 
          RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"G\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQP3"}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"objH", "[", 
     RowBox[{"textU_", ",", "textV_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "textU", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"+", "2"}], ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "textV", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", "textU", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"cap", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", "textV", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "2"}], ",", "0", ",", 
           RowBox[{"+", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"dot9", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "pu"}], "+", "ou"}], ")"}], "/", "3"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"dot9", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], "+", 
           RowBox[{"3", "ov"}]}], ")"}], "/", "4"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"dot9", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "pv"}], "+", "ov"}], ")"}], "/", "3"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"dot9", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}], "+", 
           RowBox[{"3", "su"}]}], ")"}], "/", "4"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"E11u", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"E11v", "[", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"+", "1"}], ",", "0"}], "]"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}]}], ",", 
       RowBox[{"v", "\[Rule]", 
        RowBox[{
         RowBox[{"+", "1"}], "/", "9"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hI", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mI"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hP", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mP"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hP2", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mP2"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hP3", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"ab\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mP3"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hQ", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQ"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hQP", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"a\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQP"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hQP2", "=", 
   RowBox[{"top9", "[", 
    RowBox[{"rot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"box", ",", 
        RowBox[{"objH", "[", 
         RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQP2"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hQP3", "=", 
    RowBox[{"top9", "[", 
     RowBox[{"rot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"box", ",", 
         RowBox[{"objH", "[", 
          RowBox[{"\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"0\",
FontWeight->\"Plain\"], 
StyleBox[\"+\",
FontWeight->\"Plain\"]]\)\>\"", ",", "\"\<\!\(\*SubsuperscriptBox[\"H\", 
StyleBox[\"b\",
FontWeight->\"Plain\",
FontSlant->\"Italic\"], 
StyleBox[\"-\",
FontWeight->\"Plain\"]]\)\>\""}], "]"}]}], "}"}], ",", "mQP3"}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R40", "=", 
    RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"left15", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "\"\<Fig.\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SuperscriptBox[\"9\", 
RowBox[{
StyleBox[\"G\",
FontWeight->\"Bold\"], 
StyleBox[\",\",
FontWeight->\"Plain\"], \"H\"}]]\)\!\(\*
StyleBox[\"   \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"The\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"8\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"sets\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"of\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"intersection\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"equations\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)G\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"\[Union]\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)H\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"under\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"the\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\"isometries\",
FontWeight->\"Plain\"]\)\!\(\*
StyleBox[\" \",
FontWeight->\"Plain\"]\)\!\(\*SubscriptBox[\"I\", 
StyleBox[
RowBox[{
StyleBox[\"x\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"y\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"z\",
FontSlant->\"Italic\"]}],
FontWeight->\"Plain\"]]\)\>\""}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "56"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"672", ",", "24"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pdf9R", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{"R00", ",", 
          RowBox[{"{", 
           RowBox[{"28", ",", "77"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R10", ",", 
          RowBox[{"{", 
           RowBox[{"28", ",", "63"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"gI", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "49"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"gP3", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "49"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"gQP", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "49"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"gQP2", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "49"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"gP", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "35"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"gP2", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "35"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"gQ", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "35"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"gQP3", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "35"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"hI", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"hP3", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"hQP", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "21"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"hQP2", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "21"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"hP", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"hP2", ",", 
          RowBox[{"{", 
           RowBox[{"21", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"hQ", ",", 
          RowBox[{"{", 
           RowBox[{"35", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{"hQP3", ",", 
          RowBox[{"{", 
           RowBox[{"49", ",", "7"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{"R40", ",", 
          RowBox[{"{", 
           RowBox[{"28", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "56"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "84"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"672", ",", "1032"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<9R.jpg\>\"", ",", 
    RowBox[{"Rasterize", "[", 
     RowBox[{"pdf9R", ",", 
      RowBox[{"RasterSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1400", ",", "2150"}], "}"}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pdf9R", ";"}]}], "Input"]
},
WindowSize->{688, 724},
WindowMargins->{{Automatic, 52}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 173184, 5981, 6573, "Input"]
}
]
*)

(* End of internal cache information *)


==> _density.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    271398,       6030]
NotebookOptionsPosition[    271140,       6017]
NotebookOutlinePosition[    271481,       6032]
CellTagsIndexPosition[    271438,       6029]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tangent", "=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0373209210730927408775643142594"}], ",", 
       RowBox[{"+", "0.033926596664620688672680042449"}], ",", 
       "0.77836508776702977166585392355"}], "}"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1Kax", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        RowBox[{"-", "0.10246986822493480669376166487"}], ",", 
        "0.77771093301716333880217545683"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "48"}], ",", 
        RowBox[{"-", "0.09251329296391748433101125405"}], ",", 
        "0.777721691409683041914223926557"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "72"}], ",", 
        RowBox[{"-", "0.0820271271235601526635874809769"}], ",", 
        "0.77774041535887898327295602626"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "13"}], "/", "144"}], ",", 
        RowBox[{"-", "0.0709818244925304161638209027138"}], ",", 
        "0.77776773945137472073205876850"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", 
        RowBox[{"-", "0.0593495662786233242372000631803"}], ",", 
        "0.777804418354076045706991684277"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], "/", "144"}], ",", 
        RowBox[{"-", "0.0471050841780469878925362612186"}], ",", 
        "0.77785133998305709903653475197"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "72"}], ",", 
        RowBox[{"-", "0.0342266131824094700004231905647"}], ",", 
        "0.77790954053122147730477240230"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], ",", 
        RowBox[{"-", "0.0206969520557054064606748170259"}], ",", 
        "0.777980221250518181367494567405"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        RowBox[{"-", "0.0065045919789410749807221489189"}], ",", 
        "0.77806476674498232401640185145"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "144"}], ",", 
        "0.00835514594014304054012072305744", ",", 
        "0.778164764353269201502202253874"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "24"}], ",", 
        "0.0238790433948464920241015331865", ",", 
        "0.77828202399677020611738077909"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "144"}], ",", 
        "0.04005508318837268965385784314", ",", 
        "0.778418597668867643629469797325"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "36"}], ",", 
        "0.0568618167126771988530770613581", ",", 
        "0.77857679758397390706958046385"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "48"}], ",", 
        "0.0742680999833193340620897667278", ",", 
        "0.778759211943865123736988182563"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "72"}], ",", 
        "0.092233277769241434487931572524", ",", 
        "0.77896871736545805754699702890"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.110707859362768428186640762256", ",", 
        "0.779208487283899087050647611219"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1Kay", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.107406339546484920154777147318"}], ",", 
        RowBox[{
         RowBox[{"-", "7"}], "/", "72"}], ",", 
        "0.77771571565678606783723244074"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1026556576816967668919612985"}], ",", 
        RowBox[{
         RowBox[{"-", "13"}], "/", "144"}], ",", 
        "0.77772506725238760546121243063"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.098067837935066704782383964003"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", 
        "0.777737689281032806264117153531"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0936323000936412723605801400273"}], ",", 
        RowBox[{
         RowBox[{"-", "11"}], "/", "144"}], ",", 
        "0.77775342204464945048955489847"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0893391312493446354842342745746"}], ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "72"}], ",", 
        "0.77777213219042452026032441903"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.085179064944340866887314342016"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], ",", 
        "0.777793709310536501029144009378"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.081143452238365339545650739537"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        "0.777818063104247915384000035781"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.07722422817631192956350676519"}], ",", 
        RowBox[{
         RowBox[{"-", "7"}], "/", "144"}], ",", 
        "0.77784512100592459472117067602"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.073413876060855811296074984461"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "24"}], ",", 
        "0.777874826199132787893612562392"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.069705391167050725450348070606"}], ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "144"}], ",", 
        "0.77790713595106606642037749508"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.06609224498885432901505182599"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "36"}], ",", 
        "0.77794202021333326934835595959"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0625683507203431303318713364408"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "48"}], ",", 
        "0.777979460444871563139334834858"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.05912803040170694828008873729"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "72"}], ",", 
        "0.778019448620732771230942879478"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.055765983970407398001777053449"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.778061986397016280616028681014"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0524772603261850200295128540046"}], ",", "0", ",", 
        "0.778107084407538243004032379493"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.049257230430505002315096711149"}], ",", 
        RowBox[{"1", "/", "144"}], ",", "0.778154761672162899171314953339"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.04610156240138375046644222645"}], ",", 
        RowBox[{"1", "/", "72"}], ",", "0.778205045100251005724939342664"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.04300619852717348750192295736"}], ",", 
        RowBox[{"1", "/", "48"}], ",", "0.77825796907556344581434194919"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.039967334100169960628838844564"}], ",", 
        RowBox[{"1", "/", "36"}], ",", "0.778313575111314167503408431264"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.036981397958352252919842847709"}], ",", 
        RowBox[{"5", "/", "144"}], ",", "0.7783719115659965087532846235"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.034045034618460421934549140133"}], ",", 
        RowBox[{"1", "/", "24"}], ",", "0.778433033412193554731750036376"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.031155087883136676240941402385"}], ",", 
        RowBox[{"7", "/", "144"}], ",", "0.778497002051890306173004725422"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.028308585807937977280544118407"}], ",", 
        RowBox[{"1", "/", "18"}], ",", "0.77856388517288747264058651749"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.025502726918929119914211635963"}], ",", 
        RowBox[{"1", "/", "16"}], ",", "0.778633756641814436528012338934"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.022734867576870730745736609101"}], ",", 
        RowBox[{"5", "/", "72"}], ",", "0.77870669642998528924560316375"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.020002510392101020669579411838"}], ",", 
        RowBox[{"11", "/", "144"}], ",", "0.77878279056897180722728970623"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.017303293599641832557946655571"}], ",", 
        RowBox[{"1", "/", "12"}], ",", "0.7788621311332903047208656607"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0146349813122197135766947263215"}], ",", 
        RowBox[{"13", "/", "144"}], ",", "0.77894481624804791507325881025"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0119954545746276109890520501722"}], ",", 
        RowBox[{"7", "/", "72"}], ",", "0.779030950119770180307343910285"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0093827031496740005694568960987"}], ",", 
        RowBox[{"5", "/", "48"}], ",", "0.779120643088956854963887175774"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.00679481797195376353648469173803"}], ",", 
        RowBox[{"1", "/", "9"}], ",", "0.77921401170319170985028270855"}], 
       "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1Kbx", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        "0.0693909330690296174721424500202", ",", 
        "0.77900478232493243202449232364"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "48"}], ",", 
        "0.0652940718045335629932811444734", ",", 
        "0.77892822032277052414759217594"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "72"}], ",", 
        "0.06140158248761274739552817816", ",", 
        "0.778855797009501730534269961872"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "13"}], "/", "144"}], ",", 
        "0.05769326778623748990180804918", ",", 
        "0.77878717852703584180652038341"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", 
        "0.054151473569414345892790035780", ",", 
        "0.778722080968220802557408591107"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], "/", "144"}], ",", 
        "0.050760685417567106207488763580", ",", 
        "0.77866026141953787967641126224"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "72"}], ",", 
        "0.0475072014856548676345215906422", ",", 
        "0.77860151101866707595737348785"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], ",", 
        "0.0443788649142430424370716233779", ",", 
        "0.77854564951362604346470489809"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        "0.041364843194779435192200594429", ",", 
        "0.778492520954954194932514385592"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "144"}], ",", 
        "0.0384554449239701358734485590201", ",", 
        "0.77844199025279169252983089248"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "24"}], ",", 
        "0.0356419665969969506001742198957", ",", 
        "0.778393940401355452790098474829"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "144"}], ",", 
        "0.0329165637311076106289982590171", ",", 
        "0.778348270223708452457074712918"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "36"}], ",", 
        "0.030272141841656331662591451782", ",", 
        "0.77830489252609173059945932138"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "48"}], ",", 
        "0.027702263727961277616768218953", ",", 
        "0.77826373257766681812716931978"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "72"}], ",", 
        "0.0252010702425220331502399883702", ",", 
        "0.778224726851124678453714983275"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.0227632122719572210850842136798", ",", 
        "0.77818782197423940636720785413"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0.0203837920913208350160274272234", ",", 
        "0.7781529738534484248815244973"}], "}"}], ",", "\[IndentingNewLine]",
       
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "144"}], ",", "0.0180583125942132056712044989888", 
        ",", "0.77812014693889125436532469523"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "72"}], ",", "0.015782633171702457106461878943", 
        ",", "0.77808931360673468648142181444"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "48"}], ",", "0.013552931229001509261389648802", 
        ",", "0.778060453639546036927503425376"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "36"}], ",", "0.0113656685021296878348819089092", 
        ",", "0.778033553789310410978530874434"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "/", "144"}], ",", "0.0092175614777596812129557772803", 
        ",", "0.778008607410699016136128467475"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "24"}], ",", "0.00710555533270793829410668978297", 
        ",", "0.77798561415455940957878127939"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"7", "/", "144"}], ",", "0.0050268009036593026910604824783", 
        ",", "0.777964579713490292325709412309"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "18"}], ",", "0.0029786342738615963196180928208", 
        ",", "0.7779455156128668770495793517"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "16"}], ",", "0.00095855862673574715856411785353", 
        ",", "0.77792843904189752873659185995"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "/", "72"}], ",", 
        RowBox[{"-", "0.0010357719305232952067731578912"}], ",", 
        "0.777913372720283935846133403355"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"11", "/", "144"}], ",", 
        RowBox[{"-", "0.0030065668278617903036637396023"}], ",", 
        "0.77790034479685289624723316061"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "12"}], ",", 
        RowBox[{"-", "0.0049559119941320040673919518465"}], ",", 
        "0.777889388777205352924994826859"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"13", "/", "144"}], ",", 
        RowBox[{"-", "0.00688578150734038243721366951728"}], ",", 
        "0.777880543477964228462937783288"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"7", "/", "72"}], ",", 
        RowBox[{"-", "0.0087980480931722676061588723921"}], ",", 
        "0.77787385300568076907003509255"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "/", "48"}], ",", 
        RowBox[{"-", "0.010694492611931132222984340135"}], ",", 
        "0.77786936675883293361150878046"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "9"}], ",", 
        RowBox[{"-", "0.012576812653617203538103876781"}], ",", 
        "0.777867139451698150144852686773"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1Kby", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.090489900910022081922033865137", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.777880306969501803678667015685"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "0.0658270878792019538047417654522", ",", "0", ",", 
        "0.777920968309466909862874182744"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.04220105783296436174933894563", ",", 
        RowBox[{"1", "/", "144"}], ",", "0.77798392582571387976402408915"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.019778208660800994807205198514", ",", 
        RowBox[{"1", "/", "72"}], ",", "0.778064712029974585014428030112"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.00132454306503978906716961319033"}], ",", 
        RowBox[{"1", "/", "48"}], ",", "0.778159463614915702549739632944"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.021040147332131344479198903880"}], ",", 
        RowBox[{"1", "/", "36"}], ",", "0.778264926959325623684306007456"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0393471480608039430726605713866"}], ",", 
        RowBox[{"5", "/", "144"}], ",", "0.778378425982601104939715347056"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.056262344930297035709564693207"}], ",", 
        RowBox[{"1", "/", "24"}], ",", "0.778497807393817183480160067269"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0718320800637775128738563024755"}], ",", 
        RowBox[{"7", "/", "144"}], ",", "0.77862137611376497553285449610"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.086123540337542183104598214211"}], ",", 
        RowBox[{"1", "/", "18"}], ",", "0.77874782975139099982074124395"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.099216994259488843144408310258"}], ",", 
        RowBox[{"1", "/", "16"}], ",", "0.77887619727152745797983388478"}], 
       "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KaKabx", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        "0.103541541996484147153144921403", ",", 
        "0.77732285429565892763800562955"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "48"}], ",", 
        "0.092525062109651322143828853466", ",", 
        "0.77761780435489686664833937455"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "72"}], ",", 
        "0.082865400554509203167046136211", ",", 
        "0.77785304107384938938059583883"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "13"}], "/", "144"}], ",", 
        "0.0743502772986289191829793834489", ",", 
        "0.778038395572665308196581767574"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", 
        "0.066812287300873931920836690147", ",", 
        "0.77818132363422803852043685339"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], "/", "144"}], ",", 
        "0.0601173498133332646197354531774", ",", 
        "0.77828754668110120534295815444"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "72"}], ",", 
        "0.0541566376952871523228596894717", ",", 
        "0.77836149373477497700521865043"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], ",", 
        "0.0488407997909927041312856115634", ",", 
        "0.77840661326836084970261696986"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        "0.0440957375857874688221988334489", ",", 
        "0.778425597646349342871025749096"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "144"}], ",", 
        "0.0398594614024917357128732773064", ",", 
        "0.77842054743266241018975844152"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "24"}], ",", 
        "0.0360797125581556659011387157282", ",", 
        "0.77839309347035055789071255"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "144"}], ",", 
        "0.032712139314252487844403314436", ",", 
        "0.778344488757900514206583009109"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "36"}], ",", 
        "0.029718879996053619597495718254", ",", 
        "0.77827567836531551224088813320"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "48"}], ",", 
        "0.027067450028677544540584381139", ",", 
        "0.778187353143685470707663142893"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "72"}], ",", 
        "0.0247298589483731974841634812239", ",", 
        "0.77807999130941768191359821465"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.022681903632797710496051179992", ",", 
        "0.77795389083975079775972918"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0.020902598135074100907288468281", ",", 
        "0.777809194819796576369021065997"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "144"}], ",", "0.019373710568609117027674377217", 
        ",", "0.77764591131871567310900831337"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "72"}], ",", "0.018079384753406684042849827974", 
        ",", "0.77746392896948204238490745847"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "48"}], ",", "0.01700582964775412161849141436", ",",
         "0.777263029133940059358690027816"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "36"}], ",", "0.0161410635267903523248971724672", 
        ",", "0.77704289531958146162198033754"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "/", "144"}], ",", "0.015474702821407220793953138127", 
        ",", "0.77680312035413858615048103549"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "24"}], ",", "0.0149977877717784062406859422682", 
        ",", "0.77654321170316083650323372423"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"7", "/", "144"}], ",", "0.014702638772393376141083101377", 
        ",", "0.77626259522328975639948584957"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "18"}], ",", "0.014582738626902722748991353304", 
        ",", "0.77596061757217892533210149330"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "16"}], ",", "0.014632636991248881502500888827", 
        ",", "0.7756365474392845443260794075"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "/", "72"}], ",", "0.0148478741389612611301481163332", 
        ",", "0.77528957571598598806874100697"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"11", "/", "144"}], ",", "0.015224921885155263612636799229", 
        ",", "0.77491881468550379297865002965"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "12"}], ",", "0.015761140104171658439470914143", 
        ",", "0.77452329628055317979281459393"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"13", "/", "144"}], ",", "0.016454747800091207430741661079", 
        ",", "0.77410196942758941264324603685"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"7", "/", "72"}], ",", "0.017304808174499068565457153252", 
        ",", "0.77365369646933029533183159047"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "/", "48"}], ",", "0.018311227605248564598204466670", 
        ",", "0.77317724863044293045403630087"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "9"}], ",", "0.019474768935391435575955137615", ",",
         "0.772671300463506991638195307056"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KaKaby", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0002922256180431862932352462142", ",", 
        RowBox[{"1", "/", "48"}], ",", "0.7778026987878640668965052915"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.022779637625434778324659206797"}], ",", 
        RowBox[{"1", "/", "36"}], ",", "0.77821404487728097304529833176"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0389637794413826378575442378051"}], ",", 
        RowBox[{"5", "/", "144"}], ",", "0.77837663158976169146923585235"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.051670592822772776200988179578"}], ",", 
        RowBox[{"1", "/", "24"}], ",", "0.77842562015628480015429432821"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.062181379986042458981767754267"}], ",", 
        RowBox[{"7", "/", "144"}], ",", "0.778408038322869343098901571414"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.071147431420324780363027364021"}], ",", 
        RowBox[{"1", "/", "18"}], ",", "0.778346145838511803088102560862"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.078954556132804522022173644776"}], ",", 
        RowBox[{"1", "/", "16"}], ",", "0.778252272917184245157862163035"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.085853948357100976364414148319"}], ",", 
        RowBox[{"5", "/", "72"}], ",", "0.778133957693013067754349598267"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.092020060781509885371150979457"}], ",", 
        RowBox[{"11", "/", "144"}], ",", "0.777996137427124822906376495563"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.097579876946218776911907773157"}], ",", 
        RowBox[{"1", "/", "12"}], ",", "0.77784221715607338357539150195"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.102629191341309910473658139076"}], ",", 
        RowBox[{"13", "/", "144"}], ",", "0.77767464257288750907104926285"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.10724233023566892218307746639"}], ",", 
        RowBox[{"7", "/", "72"}], ",", "0.77749522964919290377863000604"}], 
       "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KbKabx", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], "/", "144"}], ",", 
        RowBox[{"-", "0.098362917781148404223729835394"}], ",", 
        "0.77512752854321129120022860840"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "72"}], ",", 
        RowBox[{"-", "0.06770311466653896856776158933"}], ",", 
        "0.77627379371824365532185060160"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], ",", 
        RowBox[{"-", "0.0416634450932250685261956429412"}], ",", 
        "0.77705079763525392260757627063"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        RowBox[{"-", "0.0184687991787303249557760914793"}], ",", 
        "0.77759866379645173697941006348"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "144"}], ",", 
        "0.0027017098025502957925584976490", ",", 
        "0.77798491370933862920912577683"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "24"}], ",", 
        "0.02231190533137918977998321376", ",", 
        "0.778249386503043011666051313283"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], "/", "144"}], ",", 
        "0.0406591073832474357719019129339", ",", 
        "0.77841857104498287977378524453"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "36"}], ",", 
        "0.057951869312497579601434371297", ",", 
        "0.77851149817367405043478483053"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "48"}], ",", 
        "0.074346769862173271436748197832", ",", 
        "0.77854258894899322535969229973"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "72"}], ",", 
        "0.089967690150342732140789881770", ",", 
        "0.778523205410569999171507139846"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.10491671487126994916236134638", ",", 
        "0.77846257871715500718361039539"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KbKaby", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0788506461775646885486388605889"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "9"}], ",", 
        "0.774573169164903186273726701746"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.077542270241104596999924448634"}], ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "48"}], ",", 
        "0.77488100044493283103765085750"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.076155918517611426874410062737"}], ",", 
        RowBox[{
         RowBox[{"-", "7"}], "/", "72"}], ",", 
        "0.77517484793841324699603141724"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0746940027484182416415357642513"}], ",", 
        RowBox[{
         RowBox[{"-", "13"}], "/", "144"}], ",", 
        "0.77545498508398996936378043988"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.073158701695183638309250343607"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", 
        "0.775721661230141409751023258864"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.071551970757621372489371990216"}], ",", 
        RowBox[{
         RowBox[{"-", "11"}], "/", "144"}], ",", 
        "0.77597510484686138024267768390"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0698755517531705678621077645906"}], ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "72"}], ",", 
        "0.7762155264256563728386373952"}], "}"}], ",", "\[IndentingNewLine]",
       
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0681309828428419352089869284502"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "16"}], ",", 
        "0.7764431210935878809144630875"}], "}"}], ",", "\[IndentingNewLine]",
       
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.066319608592048163434047859887"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "18"}], ",", 
        "0.776658070967094733065900995568"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.06444259016116362429636357218"}], ",", 
        RowBox[{
         RowBox[{"-", "7"}], "/", "144"}], ",", 
        "0.7768605472711745921180642575"}], "}"}], ",", "\[IndentingNewLine]",
       
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.062500915625964973304201460754"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "24"}], ",", 
        "0.77705071224922113383571744285"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.060495410435582296769030376204"}], ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "144"}], ",", 
        "0.77722872088844004475344542287"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.058426748022260082830595597948"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "36"}], ",", 
        "0.77739472248532997526592551991"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.056295460583922185819005696633"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "48"}], ",", 
        "0.77754886207524359056552426266"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.05410195006781091093396524785"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "72"}], ",", 
        "0.77769128174956144942428909534"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.051846499389836809133703587173"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "144"}], ",", 
        "0.77782212188353617025251667491"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0495292839304906525882703994689"}], ",", "0", ",", 
        "0.777941522297410229126576594981"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0471503833531207544281926680521"}], ",", 
        RowBox[{"1", "/", "144"}], ",", "0.77804962337298519873435973304"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0447097937959368196969937394493"}], ",", 
        RowBox[{"1", "/", "72"}], ",", "0.77814656714742582417125964195"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.042207440491779471037964625188"}], ",", 
        RowBox[{"1", "/", "48"}], ",", "0.778232498405713080489749625312"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.03964319087282729661835390087"}], ",", 
        RowBox[{"1", "/", "36"}], ",", "0.77830756579280550610224108670"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.037016868217564850244438187272"}], ",", 
        RowBox[{"5", "/", "144"}], ",", "0.778371922966205447495231233022"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0343282658970571324620598867723"}], ",", 
        RowBox[{"1", "/", "24"}], ",", "0.778425729809230508143249266058"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.031577162274114948822135422941"}], ",", 
        RowBox[{"7", "/", "144"}], ",", "0.77846915372481997331712048047"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.028763336303023825929107877326"}], ",", 
        RowBox[{"1", "/", "18"}], ",", "0.77850237102911304161022798815"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0258865838701574170509801307267"}], ",", 
        RowBox[{"1", "/", "16"}], ",", "0.778525568463269675092195498978"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.022946734902330754734969976501"}], ",", 
        RowBox[{"5", "/", "72"}], ",", "0.77853894484098168557332178246"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.01994367125608102360450653426"}], ",", 
        RowBox[{"11", "/", "144"}], ",", "0.77854271284778717770535795961"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0168773453799177746970476795874"}], ",", 
        RowBox[{"1", "/", "12"}], ",", "0.778537101006541175054468237314"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0137477997187713439327067236364"}], ",", 
        RowBox[{"13", "/", "144"}], ",", "0.778522355821142884111473703992"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0105551868007138793634848045461"}], ",", 
        RowBox[{"7", "/", "72"}], ",", "0.778498744107757970833024608456"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.00729978991257818782100432094417"}], ",", 
        RowBox[{"5", "/", "48"}], ",", "0.77846655551921475549738282941"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0039820442335324276490398081781"}], ",", 
        RowBox[{"1", "/", "9"}], ",", "0.778426105263911807693404882498"}], 
       "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.77766908501650801789395713473", ",", 
        "0.77762919661149912350481055476", ",", 
        "0.77759166792802198423570024695", ",", 
        "0.77755637616750075609399077490", ",", 
        "0.77752321031381290274268141449", ",", 
        "0.77749207032310517643947259485", ",", 
        "0.77746286639370375011489756836", ",", 
        "0.77743551830830820499835378765", ",", 
        "0.77740995484153909525554168505", ",", 
        "0.77738611322668621293579090961", ",", 
        "0.77736393867619222107865178691", ",", 
        "0.77734338395101515026785880305", ",", 
        "0.77732440897455309362322322064", ",", 
        "0.77730698048729378724586846690", ",", 
        "0.77729107173877805699545160584", ",", 
        "0.777276662213845845815386756138", ",", 
        "0.77726373739047239531682659592", ",", 
        "0.777252288526805122062056481643", ",", 
        "0.77724231247528317012644109565", ",", 
        "0.77723381152196537011360465058", ",", 
        "0.77722679324941175916031726018", ",", 
        "0.77722127042166188050491338023", ",", 
        "0.777217260890032396892082528331", ",", 
        "0.77721478751861942516075145698", ",", 
        "0.77721387812853946897993149700", ",", 
        "0.77721456546007870008226752970", ",", 
        "0.7772168871520452209231149956", ",", 
        "0.77722088573773426339693915073", ",", 
        "0.77722660865702331648272817135", ",", 
        "0.777234108284214075443751625066", ",", 
        "0.77724344197133189661986409913", ",", 
        "0.77725467210668205568425199004", ",", 
        "0.777267866188546388460214532803"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77770259970330184416970399440", ",", 
        "0.77766290207543616789213509779", ",", 
        "0.7776255377549892461616544362", ",", 
        "0.777590386900642309339346227598", ",", 
        "0.77755734119091799772781772821", ",", 
        "0.777526303038816610704819085397", ",", 
        "0.77749718488390228883051868656", ",", 
        "0.77746990855432009732058158552", ",", 
        "0.777444404692070737411180436976", ",", 
        "0.77742061223561682544036121311", ",", 
        "0.77739847795455562260372531945", ",", 
        "0.77737795603167848118043916274", ",", 
        "0.77735900768825644313437149013", ",", 
        "0.777341600848852546593343583002", ",", 
        "0.77732570984237159603453515846", ",", 
        "0.77731131513642366778887133189", ",", 
        "0.77729840310240390897594262408", ",", 
        "0.77728696580898302272989047318", ",", 
        "0.777277000841964403833036168226", ",", 
        "0.777268511148698872453225546349", ",", 
        "0.77726150490545957970497426795", ",", 
        "0.777255995406370769640280246646", ",", 
        "0.77725200097265718312222519338", ",", 
        "0.77724954488113819142746359836", ",", 
        "0.77724865531103420752698185903", ",", 
        "0.777249365308284274709539620514", ",", 
        "0.7772517127666945160594165953", ",", 
        "0.77725574042534871660348744566", ",", 
        "0.77726149588181592881676310571", ",", 
        "0.777269031620786740748021442149", ",", 
        "0.77727840505786071327251323962", ",", 
        "0.77728967859829337248872951732", ",", 
        "0.77730291971059284624932864835"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77773707185868119636284589896", ",", 
        "0.77769759238074726520959351049", ",", 
        "0.77766041807927785243930303207", ",", 
        "0.77762543205475569559519151655", ",", 
        "0.77759252867101656191312202810", ",", 
        "0.77756161279373250031336085662", ",", 
        "0.77753259910383241078747919211", ",", 
        "0.77750541147861490139585182600", ",", 
        "0.77747998243412217900195438414", ",", 
        "0.777456252623062725889363549594", ",", 
        "0.77743417038320657894928196821", ",", 
        "0.7774136913317404636600567019", ",", 
        "0.777394778001569836460055010997", ",", 
        "0.777377399515998906342062701013", ",", 
        "0.77736153129861479501269665998", ",", 
        "0.77734715481555414626659090119", ",", 
        "0.77733425734764495032261484057", ",", 
        "0.77732283179019769672128082060", ",", 
        "0.777312876478472232358332875107", ",", 
        "0.77730439503707340924075036952", ",", 
        "0.77729739625173286137910100513", ",", 
        "0.77729189396211878135396839321", ",", 
        "0.777287906974482780162649426104", ",", 
        "0.77728545899310493288557652370", ",", 
        "0.77728457856963681629612856257", ",", 
        "0.77728529906956939825657223283", ",", 
        "0.7772876586551695224927659177", ",", 
        "0.777291700284336764584298474198", ",", 
        "0.777297471724932793855417430765", ",", 
        "0.777305025584229117485337526123", ",", 
        "0.77731441935320715795023125479", ",", 
        "0.77732571546552788157947129120", ",", 
        "0.77733898137106743404490939752"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777772534497134078919983498794", ",", 
        "0.77773329883312719843266568247", ",", 
        "0.77769633856655950833590906260", ",", 
        "0.777661539724235794202531335162", ",", 
        "0.77762879934560966133682217914", ",", 
        "0.77759802474420715053829258850", ",", 
        "0.77756913284159636552227646503", ",", 
        "0.77754204956691632843512134146", ",", 
        "0.77751670931576213439766524005", ",", 
        "0.777493054462916070222140486112", ",", 
        "0.77747103492402711155413995045", ",", 
        "0.77745060776188406114132611784", ",", 
        "0.77743173683340920686723527843", ",", 
        "0.77741439247392732230822068383", ",", 
        "0.7773985512156457046450851896", ",", 
        "0.777384195537620510687703881942", ",", 
        "0.7773713136447879537035626648", ",", 
        "0.7773598992739103755119703325", ",", 
        "0.77734995152453067811018196037", ",", 
        "0.77734147471324748114178640132", ",", 
        "0.777334478249820648116071583602", ",", 
        "0.7773289765337951197034631093", ",", 
        "0.7773249888704926195829881326", ",", 
        "0.77732253940536779930925073762", ",", 
        "0.77732165707585957000497684985", ",", 
        "0.77732237557999133188707785165", ",", 
        "0.777324733361086980862038151742", ",", 
        "0.77732877360807421269424026170", ",", 
        "0.777334544270943892665436503014", ",", 
        "0.77734209809102512808692029954", ",", 
        "0.77735149264582108662747877787", ",", 
        "0.77736279040823137112126032477", ",", 
        "0.77737605882006364099135286836"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777809025284572932306213883138", ",", 
        "0.777770057445369774404475738946", ",", 
        "0.777733333639938497928339785184", ",", 
        "0.777698742806069773871958883565", ",", 
        "0.77766618464895502110319776767", ",", 
        "0.77763556892470595869517315961", ",", 
        "0.77760681479414073265045521585", ",", 
        "0.7775798502400936874416408255", ",", 
        "0.77755461154226165345477473659", ",", 
        "0.7775310428042674327521426011", ",", 
        "0.77750909552821201903543982517", ",", 
        "0.77748872823251058599395444108", ",", 
        "0.7774699061092717860683658906", ",", 
        "0.77745260071789271096655823129", ",", 
        "0.77743678971190933817686428453", ",", 
        "0.7774224565964699803522425738", ",", 
        "0.77740959051409202393125867362", ",", 
        "0.77739818605662434050874321247", ",", 
        "0.777388243101572903838180240907", ",", 
        "0.77737976667115861463242549561", ",", 
        "0.77737276681266699538644420835", ",", 
        "0.77736725849882179430012835368", ",", 
        "0.777363261547070857294203640061", ",", 
        "0.77736080055681485567987593807", ",", 
        "0.77735990486373933311486338093", ",", 
        "0.77736060851052960064559812674", ",", 
        "0.77736295023335763286661687042", ",", 
        "0.77736697346363152219566428029", ",", 
        "0.77737272634459232280716652471", ",", 
        "0.77738026176243123889242102112", ",", 
        "0.77738963739168296365719226084", ",", 
        "0.77740091575472935091816312770", ",", 
        "0.77741416429532222190676339294"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77784658644430250870200998383", ",", 
        "0.777807908837375311699877223422", ",", 
        "0.777771442374534760401198017443", ",", 
        "0.77773707888950310927534778530", ",", 
        "0.77770472074329491813891854082", ",", 
        "0.7776742801290462466021971972", ",", 
        "0.77764567844493417983899736464", ",", 
        "0.77761884572867445430669150068", ",", 
        "0.77759372014781439304634320126", ",", 
        "0.77757024754068286789070588510", ",", 
        "0.7775483810034292544839309949", ",", 
        "0.77752808051908861996935372091", ",", 
        "0.77750931262505876465297520288", ",", 
        "0.77749205011577326945062501150", ",", 
        "0.77747627177770952119151372209", ",", 
        "0.7774619621541871584279541644", ",", 
        "0.77744911133769518587767889940", ",", 
        "0.777437714787739244635063515893", ",", 
        "0.777427773172427788276804119168", ",", 
        "0.777419292232220351432223311261", ",", 
        "0.777412282664445473923962644866", ",", 
        "0.77740676002736259430782379831", ",", 
        "0.77740274466269349666645195894", ",", 
        "0.77740026163568657772416119330", ",", 
        "0.777399340691902973145782942462", ",", 
        "0.77740001623002892760112666841", ",", 
        "0.77740232729012503281608350561", ",", 
        "0.77740631755682126755484234727", ",", 
        "0.777412035377058204357798137189", ",", 
        "0.777419533792060242237645223032", ",", 
        "0.77742887058330713032297794478", ",", 
        "0.77744010833234613064172552983", ",", 
        "0.777453314494359623953695542434"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77788526468658673107344101716", ",", 
        "0.777846898159991813525054569157", ",", 
        "0.777810708416088275313106921282", ",", 
        "0.777776590169871091564587163272", ",", 
        "0.777744448428353817052431296486", ",", 
        "0.777714197815975491001424039813", ",", 
        "0.77768576196601684209989862948", ",", 
        "0.777659072971732228530935194243", ",", 
        "0.777634070891608367316876038558", ",", 
        "0.77761070330378345572162711107", ",", 
        "0.777588924905211105463316665632", ",", 
        "0.77756869715164158545470923315", ",", 
        "0.7775499879349260189699507203", ",", 
        "0.77753277129453421425178490541", ",", 
        "0.77751702716051965747044334019", ",", 
        "0.77750274112547104139278089131", ",", 
        "0.777489904243263065357577252034", ",", 
        "0.777478512852664078468962321586", ",", 
        "0.77746856842407791321719084385", ",", 
        "0.77746007742789500976674921930", ",", 
        "0.77745305122310633087331783411", ",", 
        "0.777447505964994961684976708237", ",", 
        "0.77744346253086674650700942994", ",", 
        "0.77744094646291466250031554493", ",", 
        "0.77743998792743348399733504931", ",", 
        "0.77744062168971308308937890502", ",", 
        "0.777442887104041715327077538798", ",", 
        "0.77744682811834598801981735859", ",", 
        "0.777452493293082916308024709838", ",", 
        "0.777459935834082447615775565832", ",", 
        "0.77746921363911689586240562991", ",", 
        "0.77748038935804761146237292531", ",", 
        "0.77749353046646959174348528433"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777925111159980165344499381758", ",", 
        "0.777887075040833607326780942467", ",", 
        "0.777851179921712410719618634411", ",", 
        "0.77781732338471251692617842569", ",", 
        "0.77778541307321609475301830021", ",", 
        "0.777755366037195100551480023122", ",", 
        "0.77772710814253096234071183047", ",", 
        "0.777700573538264480422053227122", ",", 
        "0.77767570417637123231187210497", ",", 
        "0.777652449379259581582601644133", ",", 
        "0.77763076545072084664766883124", ",", 
        "0.777610615326532995900174776304", ",", 
        "0.777591968261337971126271450014", ",", 
        "0.77757479954878499050990515569", ",", 
        "0.77755909027226368590291748364", ",", 
        "0.77754482708384669285783125895", ",", 
        "0.77753200200932570820529268184", ",", 
        "0.7775206122774618814992029803", ",", 
        "0.777510660171784060555097689", ",", 
        "0.77750215290345980237370886781", ",", 
        "0.77749510250393676617237101460", ",", 
        "0.77748952573620839188476808107", ",", 
        "0.77748544402369963266056393209", ",", 
        "0.77748288339589771675044465757", ",", 
        "0.77748187444997102228489575468", ",", 
        "0.77748245232772754041565794203", ",", 
        "0.7774846567073643066886751775", ",", 
        "0.77748853180955169202865893661", ",", 
        "0.77749412641748254152634571750", ",", 
        "0.77750149391059670824517705236", ",", 
        "0.77751069231176733943111996417", ",", 
        "0.77752178434780704637966669753", ",", 
        "0.77753483752322047317625222771"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777966181422857818699412650848", ",", 
        "0.77792849355048936641132026101", ",", 
        "0.777892909521191419895200722715", ",", 
        "0.77785932977054859798483150888", ",", 
        "0.77782766456895889546501560057", ",", 
        "0.777797833386200494684418549626", ",", 
        "0.777769764318102588375049772146", ",", 
        "0.77774339356943188958364440582", ",", 
        "0.777718664987765545793085366389", ",", 
        "0.7776955296437033616206098267", ",", 
        "0.77767394545328730288060100695", ",", 
        "0.77765387683895265239584305361", ",", 
        "0.777635294425740253997593604275", ",", 
        "0.777618174769859398815283724558", ",", 
        "0.77760250011701163531754346137", ",", 
        "0.77758825818817196724149494184", ",", 
        "0.77757544199077977139845297664", ",", 
        "0.777564049653521017662418937664", ",", 
        "0.77755408428308924253956030943", ",", 
        "0.7775455538414980525616421966", ",", 
        "0.777538471042685205149408090933", ",", 
        "0.77753285326729972304903279744", ",", 
        "0.7775287224947009737575906830", ",", 
        "0.777526105251323890882821958354", ",", 
        "0.77752503257467903669889920601", ",", 
        "0.777525539992361339740179977794", ",", 
        "0.77752766751553827479981287502", ",", 
        "0.77753145964647804242860937304", ",", 
        "0.77753696539976189565757687828", ",", 
        "0.77754423833690300001908385869", ",", 
        "0.77755333661416786079407526918", ",", 
        "0.77756432304346609671187234925", ",", 
        "0.77757726516624080601676973749"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77800853543381031952539554510", ",", 
        "0.77797121218776507201689600334", ",", 
        "0.77793595429745064802626900477", ",", 
        "0.777902665038942752163893272675", ",", 
        "0.777871257300646565730689452834", ",", 
        "0.777841652966538069569549027448", ",", 
        "0.777813782359672049869804860941", ",", 
        "0.777787583740256826349735662398", ",", 
        "0.77776300285323378380019223413", ",", 
        "0.777739992520863362900793501715", ",", 
        "0.77771851227631773330644478643", ",", 
        "0.777698528034722133484854427776", ",", 
        "0.777680011798478938566242332426", ",", 
        "0.77766294139405709910774500499", ",", 
        "0.777647300237740066908044128915", ",", 
        "0.77763307712810238290474591683", ",", 
        "0.77762026606323284269419492126", ",", 
        "0.777608866080944156331839701", ",", 
        "0.777598881120408412634910823315", ",", 
        "0.777590319903837188917896622699", ",", 
        "0.77758319583698722421135407394", ",", 
        "0.77757752692741931594904527299", ",", 
        "0.77757333571957137286251695779", ",", 
        "0.77757064924582800723759520002", ",", 
        "0.77756949899288013418990229599", ",", 
        "0.77756992088277005511562943318", ",", 
        "0.77757195526811158395444486039", ",", 
        "0.77757564694106195017575543150", ",", 
        "0.77758104515570339441445608659", ",", 
        "0.77758820366356837972367569604", ",", 
        "0.77759718076211390949756720622", ",", 
        "0.7776080393560182368282831887", ",", 
        "0.777620847031237872029041949184"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778052237559775410458041822714", ",", 
        "0.778015293882811823742871982256", ",", 
        "0.777980375785032337871398884403", ",", 
        "0.777947389370660789806904302296", ",", 
        "0.77791625013749614548849150789", ",", 
        "0.777886882378281486823962923021", ",", 
        "0.777859218640571324157823758245", ",", 
        "0.77783319923957720034928193405", ",", 
        "0.777808771819089644060254582008", ",", 
        "0.777785890956120413319027963595", ",", 
        "0.777764517805391843861049034042", ",", 
        "0.77774461978022795024683841382", ",", 
        "0.777726170266781636057311613693", ",", 
        "0.77770914836886995936660182945", ",", 
        "0.77769353868099009611388508962", ",", 
        "0.77767933108735699789425215201", ",", 
        "0.77766652058504372150848183211", ",", 
        "0.77765510712952048257783297465", ",", 
        "0.777645095501081687722004974152", ",", 
        "0.77763649519082418665245937822", ",", 
        "0.7776293203049970891752436551", ",", 
        "0.77762358948668576269521491328", ",", 
        "0.77761932585392186896045228360", ",", 
        "0.777616556953429107775454850326", ",", 
        "0.777615314729322119138051821109", ",", 
        "0.77761563550617500235929827513", ",", 
        "0.77761755998596725052665705064", ",", 
        "0.77762113325849955932934823601", ",", 
        "0.77762640482495083357315140487", ",", 
        "0.777633428634321573839343515866", ",", 
        "0.77764226313257839122114944944", ",", 
        "0.77765297132438031226723846111", ",", 
        "0.77766562084733038153991300999"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77809735660095550793191289502", ",", 
        "0.77806080601716781705365045078", ",", 
        "0.778026239985589490893309629317", ",", 
        "0.77799356742693036589307630626", ",", 
        "0.777962706440202168146271397387", ",", 
        "0.77793358372170763740275766410", ",", 
        "0.777906134040823199090370807557", ",", 
        "0.77788029976722735948695670284", ",", 
        "0.77785603044482609435127122161", ",", 
        "0.777833282408155531077504842405", ",", 
        "0.777812018437510139687879407757", ",", 
        "0.77779220744945919897402680250", ",", 
        "0.777773824219782210376754847878", ",", 
        "0.77775684913618102751007839563", ",", 
        "0.777741267978417825302492215829", ",", 
        "0.77772707172378806497467950590", ",", 
        "0.77771425637607016912544722912", ",", 
        "0.77770282281630206638624496365", ",", 
        "0.777692776673922036921035786933", ",", 
        "0.77768412821697996320274437860", ",", 
        "0.77767689226027742395911723458", ",", 
        "0.777671088090433048379698825315", ",", 
        "0.77766673940699492086493119467", ",", 
        "0.7776638742788361362242701607", ",", 
        "0.77766252511517421503013233862", ",", 
        "0.77766272865065120727700171131", ",", 
        "0.77766452594400001308308847247", ",", 
        "0.77766796238990468805467373115", ",", 
        "0.77767308774373913220594912354", ",", 
        "0.777679956158940350343656713502", ",", 
        "0.777688626236840106801089046062", ",", 
        "0.77769916108884289954586043056", ",", 
        "0.77771162841089931104794792945"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778143965831728549908607616981", ",", 
        "0.77810782045990193700222771752", ",", 
        "0.778073617399568655503307343632", ",", 
        "0.77804126837695692288112093366", ",", 
        "0.778010694084567037155183221875", ",", 
        "0.777981823617310036452387737813", ",", 
        "0.777954593963793703774031395", ",", 
        "0.77792894954757324503560205861", ",", 
        "0.77790484181376493365434506345", ",", 
        "0.777882228856933952706925129464", ",", 
        "0.77786107508662129212597861869", ",", 
        "0.777841350927276414991710992698", ",", 
        "0.777823032549719027866846993315", ",", 
        "0.777806101631570344763860053293", ",", 
        "0.777790545144376648960031416469", ",", 
        "0.77777635516540001822122807201", ",", 
        "0.77776352871227652289410589306", ",", 
        "0.777752067598944293517717437789", ",", 
        "0.777741978311425435660463780174", ",", 
        "0.777733271902209340693888696574", ",", 
        "0.777725963902132691589158996803", ",", 
        "0.77772007424878531642688893475", ",", 
        "0.777715627230592692846180915706", ",", 
        "0.77771265144583684817545850895", ",", 
        "0.777711179775978953228165159616", ",", 
        "0.77771124937274024291362296834", ",", 
        "0.7777129016584840532816742662", ",", 
        "0.7777161823395216680231422675", ",", 
        "0.777721141432039144517148782616", ",", 
        "0.777727833300412080980615731632", ",", 
        "0.77773631670774105810290628361", ",", 
        "0.77774665487850284175315649407", ",", 
        "0.777758915573271912562213945363"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77819214305689857768301563590", ",", 
        "0.778156413619186346779572484075", ",", 
        "0.778122583073392818690923465146", ",", 
        "0.778090565940993736834443009677", ",", 
        "0.778060285500723448613785884398", ",", 
        "0.77803167324142719201181784254", ",", 
        "0.77800466836846844578525286172", ",", 
        "0.7779792173586673780854095193", ",", 
        "0.777955273559310049782070396162", ",", 
        "0.77793279682726556649205697109", ",", 
        "0.77791175320468831972402766721", ",", 
        "0.77789211462817215513824541979", ",", 
        "0.77787385866856911228074865484", ",", 
        "0.77785696829899280824866787295", ",", 
        "0.777841431688800375282466730918", ",", 
        "0.777827242021591273440843204547", ",", 
        "0.777814397335479911760075006034", ",", 
        "0.77780290038409498956120191728", ",", 
        "0.777792758516934579707136371544", ",", 
        "0.77778398357786463879759875353", ",", 
        "0.77777659182069196865131244359", ",", 
        "0.777770603840872534125393844459", ",", 
        "0.77776604452253410603467398665", ",", 
        "0.77776294300009989254105653131", ",", 
        "0.77776133263389842759608420655", ",", 
        "0.77776125099923563451153989683", ",", 
        "0.777762739888488683286162928339", ",", 
        "0.77776584532585890841562768716", ",", 
        "0.777770617594493450140644588235", ",", 
        "0.777777111275753143639539317304", ",", 
        "0.777785385300468152248769186059", ",", 
        "0.777795503012083504107090703397", ",", 
        "0.77780753224165457368476487986"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778241970682756095690114937147", ",", 
        "0.778206666508749775014082335125", ",", 
        "0.7781732166615803408400777094", ",", 
        "0.778141538448388621145839908", ",", 
        "0.77811155772736021835126762102", ",", 
        "0.77808320837688812002626406516", ",", 
        "0.778056431816747681465125241155", ",", 
        "0.778031176576412838758892492202", ",", 
        "0.778007397906189401318375630294", ",", 
        "0.77798505742732403844342390654", ",", 
        "0.777964122817674393951011204794", ",", 
        "0.777944567529903788405231623872", ",", 
        "0.77792637053949938903137990789", ",", 
        "0.77790951612021090643425099006", ",", 
        "0.77789399364477247017336272326", ",", 
        "0.77787979740900738921327963310", ",", 
        "0.777866926477627542235003695701", ",", 
        "0.7778553845502292401871853515", ",", 
        "0.77784517984615824422006830297", ",", 
        "0.77783632500707055587788875582", ",", 
        "0.77782883701615468291231246181", ",", 
        "0.77782273713310713238120982975", ",", 
        "0.777818050844067484748748479606", ",", 
        "0.7778148078258239622367018907", ",", 
        "0.777813041923696162156291557341", ",", 
        "0.777812791142589680095620352229", ",", 
        "0.77781409765079867424092703976", ",", 
        "0.77781700779620788934967989281", ",", 
        "0.77782157213461604251618554093", ",", 
        "0.77782784546996846753263901836", ",", 
        "0.77783588690634914468380412561", ",", 
        "0.777845759911641271441569307517", ",", 
        "0.77785753239282186689423822960"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77829353580252843185491406862", ",", 
        "0.77825866482877411986480797649", ",", 
        "0.778225602503347269438918994099", ",", 
        "0.778194268910141491190802297235", ",", 
        "0.778164592480474568948723242464", ",", 
        "0.778136509478188740073448227699", ",", 
        "0.77810996353526621013837851677", ",", 
        "0.778084905233236222412235881794", ",", 
        "0.778061291726181006694964066098", ",", 
        "0.778039086401616494594268306504", ",", 
        "0.778018258575937882468243547482", ",", 
        "0.77799878322148691900556842507", ",", 
        "0.777980640722623218970027930008", ",", 
        "0.777963816658471178272052663995", ",", 
        "0.77794830161027171689625209733", ",", 
        "0.77793409099149804034431668643", ",", 
        "0.77792118489910031199195661669", ",", 
        "0.77790958798442855388733567943", ",", 
        "0.77789930934254884948113562570", ",", 
        "0.77789036241881728961175072829", ",", 
        "0.777882764931711081872949207965", ",", 
        "0.77787653881103858856880961164", ",", 
        "0.77787171015076131407842092952", ",", 
        "0.77786830917576239002141399668", ",", 
        "0.777866370221989108967535044741", ",", 
        "0.777865931729482599770981187528", ",", 
        "0.777867036247886765605013671142", ",", 
        "0.7778697304541019612322204708", ",", 
        "0.7778740651818173204937698867", ",", 
        "0.77788009546271983146529083325", ",", 
        "0.777887880579238799993997614813", ",", 
        "0.777897484128741787877457052128", ",", 
        "0.77790897409915295372900251752"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778346930295898942125859820995", ",", 
        "0.778312499060896344486678465192", ",", 
        "0.77827982971334023611153211311", ",", 
        "0.778248845105607172188454921402", ",", 
        "0.77821947623627423950566523258", ",", 
        "0.77819166175081315899240709289", ",", 
        "0.7781653474913442759564807990", ",", 
        "0.77814048609086934086964153543", ",", 
        "0.778117036607917583929982715446", ",", 
        "0.778094964197994460638916131403", ",", 
        "0.778074239818624468829523403003", ",", 
        "0.77805483996513540456752516694", ",", 
        "0.77803674643464720684051315121", ",", 
        "0.778019946116009221569073663954", ",", 
        "0.7780044308036797010762123673", ",", 
        "0.777990197033764473075484008235", ",", 
        "0.777977245940631293113236050938", ",", 
        "0.777965583132695337827473655707", ",", 
        "0.777955218586132136370441381187", ",", 
        "0.77794616655541918906788750484", ",", 
        "0.777938445499738526661606749059", ",", 
        "0.77793207802439122396265814007", ",", 
        "0.77792709083648289689729696909", ",", 
        "0.7779235147142378024984300485", ",", 
        "0.77792138448938949404881762403", ",", 
        "0.77792073904217909130061729801", ",", 
        "0.77792162130856902538779445322", ",", 
        "0.777924078299351425780878759816", ",", 
        "0.77792816113089686083055660392", ",", 
        "0.77793392506735157633757545497", ",", 
        "0.77794142957415028416133455946", ",", 
        "0.77795073838276746355376255756", ",", 
        "0.7779619195666835300769571645"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77840225094236253757588576771", ",", 
        "0.77836826457706700471458502939", ",", 
        "0.778335992286237042085753207114", ",", 
        "0.77830535968306808872343271361", ",", 
        "0.77827630032794323093556193342", ",", 
        "0.778248755244404347921605373718", ",", 
        "0.77822267248276607741846999", ",", 
        "0.77819800672692965490606047354", ",", 
        "0.778174718940454401328435197259", ",", 
        "0.77815277604838628406701538037", ",", 
        "0.77813215065173323870278110214", ",", 
        "0.77811282077182244019740775592", ",", 
        "0.77809476962208117324492475609", ",", 
        "0.77807798540505532257446633500", ",", 
        "0.77806246113272207439313722511", ",", 
        "0.778048194468369913505067556358", ",", 
        "0.77803518758851265482802304385", ",", 
        "0.7780234470634778835664729126", ",", 
        "0.77801298375546625649689878935", ",", 
        "0.77800381273301878943502644111", ",", 
        "0.77799595320095640764681898684", ",", 
        "0.77798942844497132065237037104", ",", 
        "0.77798426579015465490442253155", ",", 
        "0.777980496572840518766669059224", ",", 
        "0.77797815612523441589516054034", ",", 
        "0.77797728377237466747815848161", ",", 
        "0.77797792284105014000895720275", ",", 
        "0.777980120680366894616074449744", ",", 
        "0.777983928693721082618588382528", ",", 
        "0.777989402381996142099415332888", ",", 
        "0.777996601397859669774657529008", ",", 
        "0.778005589611089763262032708998", ",", 
        "0.77801643518491261442588512829"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77845959954826498585102568725", ",", 
        "0.77842606176209745049568508898", ",", 
        "0.77839418921503329039931747911", ",", 
        "0.778363910273983120885730753083", ",", 
        "0.778335161056066895043166298021", ",", 
        "0.77830788495957073234221453871", ",", 
        "0.778282032241164500113232417678", ",", 
        "0.77825755963507133609333985496", ",", 
        "0.778234430010366614093180595907", ",", 
        "0.778212612063012698139712734614", ",", 
        "0.778192080039614702834429344214", ",", 
        "0.778172813490217840397522287166", ",", 
        "0.778154797047764364508710291019", ",", 
        "0.77813802023209243908133101922", ",", 
        "0.77812247727659464248480589758", ",", 
        "0.77810816697586388771393220959", ",", 
        "0.77809509255284244585398223648", ",", 
        "0.77808326154415824608622918837", ",", 
        "0.778072685702484082471482105998", ",", 
        "0.77806338091489187633912963488", ",", 
        "0.77805536713629755373481860730", ",", 
        "0.778048668337204005920583536846", ",", 
        "0.778043312465051419123000687685", ",", 
        "0.77803933141857723131919156162", ",", 
        "0.778036761034673197011748397731", ",", 
        "0.778035641087305487630413982726", ",", 
        "0.77803601529813628783678446936", ",", 
        "0.7780379313585527339068809824", ",", 
        "0.778041440962871964190295776171", ",", 
        "0.77804659985255012622837856226", ",", 
        "0.778053467871278960849521169218", ",", 
        "0.77806210903090655656036956012", ",", 
        "0.778072591588169486764202563843"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77851908308744586629376785710", ",", 
        "0.77848599614980089572361368242", ",", 
        "0.778454524622907146000870104906", ",", 
        "0.77842459962079306217741874522", ",", 
        "0.778396159812586523617815679603", ",", 
        "0.778369150968189843103358164882", ",", 
        "0.77834352554886539104356386665", ",", 
        "0.778319242338553538086525139995", ",", 
        "0.778296266112216937528868721734", ",", 
        "0.77827456733792158035782894073", ",", 
        "0.778254121909732870098056986152", ",", 
        "0.7782349109088304837590741005", ",", 
        "0.778216920390534444659748970027", ",", 
        "0.77820014119519132960416281963", ",", 
        "0.778184568781097932667287133218", ",", 
        "0.77817020307784353671861560168", ",", 
        "0.77815704835863426512269650137", ",", 
        "0.77814511313032646608465107491", ",", 
        "0.778134410040043045822195412314", ",", 
        "0.7781249557973791453139045621", ",", 
        "0.77811677111132332672725327097", ",", 
        "0.77810988064112905913480107891", ",", 
        "0.778104312960470139278959415069", ",", 
        "0.778100100534303959047064588712", ",", 
        "0.77809727970794930256701710197", ",", 
        "0.778095890707961565364561726195", ",", 
        "0.77809597765445877235135750981", ",", 
        "0.778097588584617274659350944493", ",", 
        "0.778100775487117191360204311", ",", 
        "0.77810559434737512501470779403", ",", 
        "0.77811210520345595325966585021", ",", 
        "0.77812037221260706302616425608", ",", 
        "0.778130463728407684455651973666"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778580813855470875958074350611", ",", 
        "0.778548178572699097769987659594", ",", 
        "0.778517107908621440348729784106", ",", 
        "0.778487535718230710342212285608", ",", 
        "0.778459403218221533302769133101", ",", 
        "0.77843265854713835303903070602", ",", 
        "0.77840725636911301023576910035", ",", 
        "0.778383157517140828462707798499", ",", 
        "0.77836032867230285396595990977", ",", 
        "0.77833874207574620974130971163", ",", 
        "0.77831837527059157815463162076", ",", 
        "0.77829921087125276621979370370", ",", 
        "0.77828123635793343176131318218", ",", 
        "0.77826444389431493259999194949", ",", 
        "0.7782488301666708633389470087", ",", 
        "0.778234396242841596710412143856", ",", 
        "0.778221147449679028613517886829", ",", 
        "0.77820909326773033044961041090", ",", 
        "0.77819824724207209893853345936", ",", 
        "0.77818862690833483582556200988", ",", 
        "0.778180253733073914708963434947", ",", 
        "0.778173153067748613839831274072", ",", 
        "0.778167354115666742623322493418", ",", 
        "0.77816288991134003723332881973", ",", 
        "0.77815979731177588122388220429", ",", 
        "0.77815811699930493505137784778", ",", 
        "0.778157893495612745386175095862", ",", 
        "0.778159175186707072616379347827", ",", 
        "0.778162014358612166707431299434", ",", 
        "0.7781664672436371135223254089", ",", 
        "0.778172594077118182899872432237", ",", 
        "0.778180459164585302127323459933", ",", 
        "0.77819013095935077534428847433"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778644909637499173742915890954", ",", 
        "0.778612725325327116820029979594", ",", 
        "0.77858205390548367794005674587", ",", 
        "0.77855283196814545862441272118", ",", 
        "0.77852500327335956723924495781", ",", 
        "0.778498518325440340660888904174", ",", 
        "0.77847333398966101545289924161", ",", 
        "0.77844941314731357549316585976", ",", 
        "0.778426724385655444625398789171", ",", 
        "0.7784052417196542070356833409", ",", 
        "0.778384944342788096297116006757", ",", 
        "0.778365816404466590664123253675", ",", 
        "0.778347846811907251108588145837", ",", 
        "0.77833102905454639676201615560", ",", 
        "0.778315361049276184014017277461", ",", 
        "0.77830084500499247965936159708", ",", 
        "0.77828748730510949359752205999", ",", 
        "0.77827529840685098330405890781", ",", 
        "0.7782642927562661569129381482", ",", 
        "0.77825448871804310170258384450", ",", 
        "0.77824590851930532736784931400", ",", 
        "0.778238578206679308934701841238", ",", 
        "0.77823252761601403401942755509", ",", 
        "0.77822779035421864030560676613", ",", 
        "0.7782244037927622748359409202", ",", 
        "0.77822240907245220436868173866", ",", 
        "0.778221851119172742554381454413", ",", 
        "0.77822277867032943480182545024", ",", 
        "0.77822524431180077948065626175", ",", 
        "0.77822930452525412284569891063", ",", 
        "0.778235019745733745900569568053", ",", 
        "0.7782424544294780157981217428", ",", 
        "0.77825167713196921056950770013"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.7787114938898862598981824130", ",", 
        "0.77867975834122419259725074656", ",", 
        "0.77864948305394071102509986431", ",", 
        "0.77862060734790899818165643452", ",", 
        "0.77859307752247201394475302232", ",", 
        "0.778566846444883148336870414659", ",", 
        "0.77854187317977112636062965177", ",", 
        "0.778518122655824064948355321973", ",", 
        "0.778495565366320041092863483934", ",", 
        "0.77847417710051250715801314741", ",", 
        "0.778453938703215187020966865762", ",", 
        "0.778434835860228549953501431402", ",", 
        "0.77841685890751362012362965432", ",", 
        "0.77840000266225307911385640135", ",", 
        "0.778384266274148108648824212926", ",", 
        "0.778369653095485449648930807739", ",", 
        "0.77835617056867554055569623827", ",", 
        "0.778343830130111792978243818075", ",", 
        "0.778332647129335200355027750858", ",", 
        "0.77832264076260941813348450821", ",", 
        "0.778313834020120830779107619491", ",", 
        "0.77830625364611735908242585191", ",", 
        "0.778299930111390114200312640734", ",", 
        "0.778294897597584575858640992362", ",", 
        "0.778291193992903734387793349534", ",", 
        "0.77828886089883545042807223527", ",", 
        "0.778287943647600915320941911326", ",", 
        "0.77828849133008121783404485182", ",", 
        "0.77829055683403524389917146241", ",", 
        "0.77829419689247499657702339673", ",", 
        "0.77829947214211440912476327161", ",", 
        "0.778306447191855272231466419616", ",", 
        "0.778315190701319402683027646784"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77878069593567304915363994418", ",", 
        "0.778749405383749723297320287218", ",", 
        "0.778719521587936474518974718907", ",", 
        "0.77869098659252094723033495925", ",", 
        "0.77866374923216513637213038432", ",", 
        "0.77863776473420329860561153336", ",", 
        "0.778612994360715037786367322869", ",", 
        "0.778589405086687802429756959546", ",", 
        "0.778566969311002764941929955366", ",", 
        "0.778545664597347722806711792109", ",", 
        "0.778525473442486905951512109144", ",", 
        "0.778506383069606089838904848582", ",", 
        "0.77848838524470710288801211188", ",", 
        "0.778471476114252906232057237282", ",", 
        "0.77845565606246656470679954533", ",", 
        "0.778440929586867780557060125238", ",", 
        "0.778427305190791966312067227949", ",", 
        "0.778414795291781472105678814166", ",", 
        "0.778403416144868628894504230923", ",", 
        "0.778393187779887531506728443854", ",", 
        "0.77838413395205754563254433492", ",", 
        "0.77837628210517776611225399859", ",", 
        "0.77836966334685929646120160088", ",", 
        "0.778364312435302331706691441584", ",", 
        "0.77836026777719855221107520784", ",", 
        "0.778357571436407109782766831898", ",", 
        "0.778356269153115248842637988", ",", 
        "0.77835641037325301234091573347", ",", 
        "0.778358048287986120796553209416", ",", 
        "0.77836123988316250758658658544", ",", 
        "0.77836604599863661494008310330", ",", 
        "0.7783725313974418266889578348", ",", 
        "0.7783807648448257187184278879"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778852651174157735667216178027", ",", 
        "0.77882180025091009806821784996", ",", 
        "0.7787923017352086647680940110", ",", 
        "0.778764100390581345481592917493", ",", 
        "0.778737147583025671955402313226", ",", 
        "0.7787114008969940655522639530", ",", 
        "0.778686823789924677552060649445", ",", 
        "0.77866338528174930849878466785", ",", 
        "0.778641059676217140959943027744", ",", 
        "0.778619826311231584852671054", ",", 
        "0.77859966933571390592595593422", ",", 
        "0.778580577510787038225508273325", ",", 
        "0.778562544033320844822306365914", ",", 
        "0.778545566380100201729294387035", ",", 
        "0.778529646171073189787086166371", ",", 
        "0.77851478905031146133895321719", ",", 
        "0.77850100458347116656847562725", ",", 
        "0.77848830617068299222255688929", ",", 
        "0.77847671097392589686934979037", ",", 
        "0.77846623985805277809682694178", ",", 
        "0.77845691734473911297969967846", ",", 
        "0.77844877157871891791844449129", ",", 
        "0.77844183430575735738591049449", ",", 
        "0.77843614086188703107612289206", ",", 
        "0.77843173017350630061687107385", ",", 
        "0.77842864476800378938210866767", ",", 
        "0.778426930794634119035258848", ",", 
        "0.77842663805542667150079496782", ",", 
        "0.778427820045962253131642251387", ",", 
        "0.778430534005902496839880737283", ",", 
        "0.778434840979204123591878655694", ",", 
        "0.77844080588399520725273645760", ",", 
        "0.77844849759213371716011972522"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77892750130478910341418268850", ",", 
        "0.77889708299442506956947924708", ",", 
        "0.77886796193174396363700542652", ",", 
        "0.77884008559434136290818162053", ",", 
        "0.77881340787546478457441511156", ",", 
        "0.77878788871353185147850570134", ",", 
        "0.778763493758981920596422818426", ",", 
        "0.77874019407500812862313436099", ",", 
        "0.77871796586911172375247298933", ",", 
        "0.77869679025276818518421617426", ",", 
        "0.778676653026801287723279548339", ",", 
        "0.77865754449033235590309527090", ",", 
        "0.778639459271412117989138856086", ",", 
        "0.77862239617765581754820072912", ",", 
        "0.7786063580653920230837671043", ",", 
        "0.778591351726004881372699479994", ",", 
        "0.778577387788300975630655417218", ",", 
        "0.77856448063586772252661182530", ",", 
        "0.77855264833851232732716426945", ",", 
        "0.778541912596980418451958098506", ",", 
        "0.77853229870025309049029703590", ",", 
        "0.778523835494811501957704192285", ",", 
        "0.778516555365340544715065716882", ",", 
        "0.77851049422641843212710990909", ",", 
        "0.77850569152480822966740231395", ",", 
        "0.77850219025203115868677323721", ",", 
        "0.77850003696696063609585718430", ",", 
        "0.778499281828231087038859705474", ",", 
        "0.778499978636307134392011988219", ",", 
        "0.77850218488510731995953630387", ",", 
        "0.778505961823122488783946026813", ",", 
        "0.778511374524012767255683725629", ",", 
        "0.77851849196670904666827157191"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77900539456565836114268677418", ",", 
        "0.7789754001533017257453390408", ",", 
        "0.77894664705065163432960670293", ",", 
        "0.7789190854440845614018345173", ",", 
        "0.778892671749805922338987667016", ",", 
        "0.77886736825676080070415202201", ",", 
        "0.77884314280568169248042263280", ",", 
        "0.77881996850093407784094352313", ",", 
        "0.77879782345220339384435966007", ",", 
        "0.77877669054340382932290519496", ",", 
        "0.77875655722648643826042181875", ",", 
        "0.77873741533808663444811244218", ",", 
        "0.778719260937183709835220968846", ",", 
        "0.77870209416215150377205486905", ",", 
        "0.77868591910576309729516017239", ",", 
        "0.778670743706876317293494093616", ",", 
        "0.778656579657673422892567788989", ",", 
        "0.778643442325459791787554136786", ",", 
        "0.77863135068814462443104965190", ",", 
        "0.77862032728263329211119427723", ",", 
        "0.77861039816545741488865533402", ",", 
        "0.77860159288505633087074189370", ",", 
        "0.778593944465203418026993204162", ",", 
        "0.778587489399143728497768194179", ",", 
        "0.77858226765407645231259365612", ",", 
        "0.778578322685677601832572740594", ",", 
        "0.77857570146241567271144546873", ",", 
        "0.77857445449946648936363202997", ",", 
        "0.77857463590208351539384646146", ",", 
        "0.778576303418327078255874358306", ",", 
        "0.77857951850110064958073834577", ",", 
        "0.778584346379484922525688960818", ",", 
        "0.77859085613940128246326165561"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77908648598690155714547064799", ",", 
        "0.77905690500222012584749935332", ",", 
        "0.779028508645752256893160793981", ",", 
        "0.779001249807128837817221886053", ",", 
        "0.77897508742090069276015053750", ",", 
        "0.778949986122714333260583463781", ",", 
        "0.778925915940442270904407772808", ",", 
        "0.77890285201704117701033451724", ",", 
        "0.77888077436228191972321640868", ",", 
        "0.778859667630821696502322752211", ",", 
        "0.7788395209243760886046964547", ",", 
        "0.77882032761600301490104245932", ",", 
        "0.77880208519473565145513182827", ",", 
        "0.778784795129001192801325199928", ",", 
        "0.778768462747440121353365823178", ",", 
        "0.77875309713589923980084292326", ",", 
        "0.77873871104951354643537405431", ",", 
        "0.77872532083891921083828493243", ",", 
        "0.77871294638975427664215644631", ",", 
        "0.778701611074706881677956050718", ",", 
        "0.778691341717464142921565347306", ",", 
        "0.778682168567999628595774578014", ",", 
        "0.77867412528871460633595329319", ",", 
        "0.778667248951018958416526396626", ",", 
        "0.778661580042002624469755266632", ",", 
        "0.778657162480908403785179065666", ",", 
        "0.77865404364517257413825708672", ",", 
        "0.77865227440585164045351913219", ",", 
        "0.77865190917230212972066308375", ",", 
        "0.77865300594602615900672883120", ",", 
        "0.778655626383638934191131920422", ",", 
        "0.77865983586895575996044447472", ",", 
        "0.77866570359423589252079445385"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77917093765935626887687991219", ",", 
        "0.77914175781506743451888318590", ",", 
        "0.77911370521021217386018154396", ",", 
        "0.77908673543177392488215257777", ",", 
        "0.77906080992759247870136377452", ",", 
        "0.779035895675688681493413040387", ",", 
        "0.779011964887373712981087735226", ",", 
        "0.77898899474102751136972116524", ",", 
        "0.77896696714378975184250462179", ",", 
        "0.77894586851872241589202910934", ",", 
        "0.77892568961528122666146895383", ",", 
        "0.77890642534117904902353587674", ",", 
        "0.778888074613942033291312592899", ",", 
        "0.778870640230652490624526054363", ",", 
        "0.77885412875454439089387256002", ",", 
        "0.77883855041727070271492378623", ",", 
        "0.77882391903579891541303249229", ",", 
        "0.77881025194301404468195464413", ",", 
        "0.7787975699312190099880167619", ",", 
        "0.77878589720782203466313143782", ",", 
        "0.77877526136259101405847092561", ",", 
        "0.77876569334593680838884041089", ",", 
        "0.77875722745776218425439949665", ",", 
        "0.77874990134648156567531003651", ",", 
        "0.77874375601787966655840771425", ",", 
        "0.778738835853535172672835456778", ",", 
        "0.77873518863858955203446296061", ",", 
        "0.7787328655986913573033467522", ",", 
        "0.778731921445993540588722909307", ",", 
        "0.778732414434125775196925869354", ",", 
        "0.77873440642210596964667015865", ",", 
        "0.77873796294719542607358193923", ",", 
        "0.77874315330674076259737978579"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.779258919018844616905217157134", ",", 
        "0.779230126143986988125995660901", ",", 
        "0.77920240245058496470892583747", ",", 
        "0.77917570621655113172996322548", ",", 
        "0.77915000139738029685171440730", ",", 
        "0.7791252573085171864214042999", ",", 
        "0.779101448340349833689894948899", ",", 
        "0.779078553702823497596342870918", ",", 
        "0.77905655719701696694314670512", ",", 
        "0.7790354470113282607700430448", ",", 
        "0.779015215540185681646811374661", ",", 
        "0.77899585922343774878979220399", ",", 
        "0.778977378404785877912134143384", ",", 
        "0.778959777207810347309783000131", ",", 
        "0.778943063428306163487062237635", ",", 
        "0.77892724844179356338095886588", ",", 
        "0.778912347125200355198600994667", ",", 
        "0.77889837779183209230744411139", ",", 
        "0.77888536213885292012185285622", ",", 
        "0.77887332520659633694011305391", ",", 
        "0.77886229534911237720864899370", ",", 
        "0.778852304215437006284328281611", ",", 
        "0.778843386741141814496914320912", ",", 
        "0.77883558114978829832651761403", ",", 
        "0.77882892896397189574946158107", ",", 
        "0.77882347502569718832581172959", ",", 
        "0.77881926752587790284188909200", ",", 
        "0.778816358042804080645695460877", ",", 
        "0.778814801589464514582905417664", ",", 
        "0.77881465666965571183085481101", ",", 
        "0.778815985342849611675651724325", ",", 
        "0.77881885329783141751784339950", ",", 
        "0.7788233299351565057062656624"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77935060714647971554885069076", ",", 
        "0.7793221851143351720346642863", ",", 
        "0.779294773576648991479124066227", ",", 
        "0.77926833349516091378580674076", ",", 
        "0.77924283132666540508933689012", ",", 
        "0.779218238718325130976340799746", ",", 
        "0.77919453223446112207335901835", ",", 
        "0.77917169311192387851291160811", ",", 
        "0.77914970704148492215940235297", ",", 
        "0.77912856397298305296990262880", ",", 
        "0.779108257942219283250549221698", ",", 
        "0.779088786917823800931990061646", ",", 
        "0.77907015266652137005681731373", ",", 
        "0.77905236063540176639646120519", ",", 
        "0.779035419849962141166381178075", ",", 
        "0.77901934282683117101278121329", ",", 
        "0.77900414550021270557588628388", ",", 
        "0.778989847161201286863496797317", ",", 
        "0.77897647040922505648802971667", ",", 
        "0.77896404111496464029890431013", ",", 
        "0.778952588394180872394446344714", ",", 
        "0.77894214459196079998671451810", ",", 
        "0.77893274527696126821618487157", ",", 
        "0.778924429245293372894458031352", ",", 
        "0.77891723853374994065817552504", ",", 
        "0.778911218442132613628264982475", ",", 
        "0.77890641756448566687405016959", ",", 
        "0.77890288782909089348573942980", ",", 
        "0.77890068454712221856134569906", ",", 
        "0.778899866469900565175094407746", ",", 
        "0.778900495854729264759701605416", ",", 
        "0.778902638539328316374919777302", ",", 
        "0.778906364024922356722312430179"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.779446187085414384322613690496", ",", 
        "0.779418117735962236553474395704", ",", 
        "0.779390999607454735634388139915", ",", 
        "0.77936479633750986790876296247", ",", 
        "0.77933947687699040700659341100", ",", 
        "0.77931501519817327927687769705", ",", 
        "0.77929139003325544483685563095", ",", 
        "0.779268584640409225782389337298", ",", 
        "0.77924658659492357028687865677", ",", 
        "0.77922538760325213038687169551", ",", 
        "0.779204983338039570020952566213", ",", 
        "0.77918537329241875320212261881", ",", 
        "0.77916656065206728333053229178", ",", 
        "0.77914855218368561631523242685", ",", 
        "0.77913135813871352886488999170", ",", 
        "0.77911499217123956984075959221", ",", 
        "0.779099471269181401241055049046", ",", 
        "0.77908481569792550373883147337", ",", 
        "0.77907104895571419241550227181", ",", 
        "0.77905819774015766467122032094", ",", 
        "0.77904629192533010803620722065", ",", 
        "0.779035364548982800494226177258", ",", 
        "0.7790254518094745772679610736", ",", 
        "0.77901659307208183908738291874", ",", 
        "0.77900883088440716273138767381", ",", 
        "0.77900221100065818518212272953", ",", 
        "0.77899678241461733476706416850", ",", 
        "0.7789925974011686793929232721", ",", 
        "0.778989711566291101594748281766", ",", 
        "0.77898818390546759313020620530", ",", 
        "0.778988076870499047344141584685", ",", 
        "0.7789894564447478386612105659", ",", 
        "0.77899239222687200723862792268"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.779545852174469196097571732304", ",", 
        "0.77951811523125314473555948983", ",", 
        "0.77949126969401720931844800455", ",", 
        "0.77946528186728180213166028968", ",", 
        "0.779440123187705046706319618309", ",", 
        "0.779415769945024035929660146973", ",", 
        "0.779392203032200347469912396166", ",", 
        "0.779369407722090829088701164917", ",", 
        "0.779347373468276551504637168472", ",", 
        "0.77932609372795689356206123477", ",", 
        "0.779305565805057122700714316392", ",", 
        "0.77928579071191096150314680473", ",", 
        "0.77926677304806825436067216202", ",", 
        "0.779248520894945198952055596859", ",", 
        "0.779231045725183465203723678998", ",", 
        "0.77921436232571728626297050063", ",", 
        "0.77919848873366634247397822218", ",", 
        "0.77918344618427876356429332149", ",", 
        "0.77916925907024440253671581759", ",", 
        "0.77915595491178504092083206128", ",", 
        "0.779143564337006549420750095968", ",", 
        "0.779132121072069282134834849381", ",", 
        "0.77912166194079803006506376421", ",", 
        "0.77911222687341249415320501280", ",", 
        "0.779103858924114158282041356346", ",", 
        "0.77909660429731626538471053617", ",", 
        "0.77909051238235087107805586591", ",", 
        "0.77908563579653115392391534340", ",", 
        "0.77908203043648873135435671348", ",", 
        "0.77907975553774505133945285167", ",", 
        "0.779078873742513348015263669587", ",", 
        "0.779079451175763476080118998402", ",", 
        "0.77908155752961645506912222804"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Da", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.777665982236601703926611132842", ",", 
        "0.777615363426718435697739612706", ",", 
        "0.777559135430133143735357598182", ",", 
        "0.777496861682502454476321525058", ",", 
        "0.777428115579844179836029079765", ",", 
        "0.7773524791150667727332757732", ",", 
        "0.77726954163481345066072649570", ",", 
        "0.777178898703113185555595230354", ",", 
        "0.777080151059874912890996072429", ",", 
        "0.77697290366362142740826466350", ",", 
        "0.77685676480905726751149939656", ",", 
        "0.776731345311119908415722602053", ",", 
        "0.776596257748093104661348671595", ",", 
        "0.776451115757180595447610194202", ",", 
        "0.77629553337666117547386989262", ",", 
        "0.776129124429384299659866105504", ",", 
        "0.775951501942929462447836442106", ",", 
        "0.77576227760225183482787628169", ",", 
        "0.77556106123107920171757777101", ",", 
        "0.775347460298718286055601985454", ",", 
        "0.77512107944927838478533659170", ",", 
        "0.77488152005063244102487740591", ",", 
        "0.774628379760715154625208696339", ",", 
        "0.77436125210900884990948030040", ",", 
        "0.774079726091294454503912073254", ",", 
        "0.77378338577595056661801166578", ",", 
        "0.77347180992027132228552249615", ",", 
        "0.77314457159544645014059055981", ",", 
        "0.77280123781900711018595702752", ",", 
        "0.77244136919369125177401908302", ",", 
        "0.772064519551824540774308825443", ",", 
        "0.77167023560444953197162216686", ",", 
        "0.77125805659456876295082109968"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777702479546810030473854926333", ",", 
        "0.77765744527876854209475340489", ",", 
        "0.77760659065215044790738454456", ",", 
        "0.77754946583344195454519054319", ",", 
        "0.777485631034143697417684807618", ",", 
        "0.777414655132206893555196148766", ",", 
        "0.77733611441380272356505870976", ",", 
        "0.777249591422028196769797396906", ",", 
        "0.777154673900663426686823303726", ",", 
        "0.777050953822429901579720779387", ",", 
        "0.776938026492377335134751260235", ",", 
        "0.776815489718066358879984834778", ",", 
        "0.77668294303913208077234596733", ",", 
        "0.77653998700962400329503780552", ",", 
        "0.776386222527233948300412076368", ",", 
        "0.776221250204156966550964644187", ",", 
        "0.77604466977489087395867779140", ",", 
        "0.775856079536777019962051505403", ",", 
        "0.7756550758195260674871411095", ",", 
        "0.77544125248036492974692203964", ",", 
        "0.775214200421790731966304807062", ",", 
        "0.77497350712923019830420699255", ",", 
        "0.77471875622618303804846528750", ",", 
        "0.774449527044680016138307129886", ",", 
        "0.774165394209114274794197146637", ",", 
        "0.773865927231711564158344582464", ",", 
        "0.77355069011809444444725681981", ",", 
        "0.77321924098157006424632724891", ",", 
        "0.77287113166493339294048252039", ",", 
        "0.772505907368730198878370880618", ",", 
        "0.77212310628506888547747929082", ",", 
        "0.771722259236209689708158425138", ",", 
        "0.771302889317295812200055445365"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.7777359174594121110376428382", ",", 
        "0.777696697079347792744663314024", ",", 
        "0.77765144658624432236640763085", ",", 
        "0.77759970240947971440863882914", ",", 
        "0.77754101112433454649767915144", ",", 
        "0.77747492805716407990402182768", ",", 
        "0.777401016010989102077443706414", ",", 
        "0.77731884409821775761382239956", ",", 
        "0.7772279866686895711383289594", ",", 
        "0.77712802232254188639260500721", ",", 
        "0.77701853299855699801330883322", ",", 
        "0.77689910312967253047758793671", ",", 
        "0.776769318858243614454205245566", ",", 
        "0.7766287673044470057883222729", ",", 
        "0.77647703588192687267001298973", ",", 
        "0.77631371165541055925322057605", ",", 
        "0.77613838073557999628913183726", ",", 
        "0.77595062770697923518596928538", ",", 
        "0.77575003508517850286760011472", ",", 
        "0.77553618279980700307305373153", ",", 
        "0.775308647700416442511191712421", ",", 
        "0.77506700308245027518142181402", ",", 
        "0.77481081823087467994870500748", ",", 
        "0.77453965797928054547407480710", ",", 
        "0.77425308228249501968766045449", ",", 
        "0.7739506458009498955286269486", ",", 
        "0.77363189749524533662394234737", ",", 
        "0.7732963802295240133067666944", ",", 
        "0.77294363038243521811078707331", ",", 
        "0.7725731774646233825462239516", ",", 
        "0.77218454374182291223504393071", ",", 
        "0.771777243862783590770935488538", ",", 
        "0.77135078449139011487134962663"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777766274504575593049196853216", ",", 
        "0.77773309605410009788773020308", ",", 
        "0.77769367942942538544716983562", ",", 
        "0.77764754685302531945074811506", ",", 
        "0.77759423080973095723187543519", ",", 
        "0.77753327263456977386274838656", ",", 
        "0.77746422122116291032572918875", ",", 
        "0.77738663183750147838797855123", ",", 
        "0.77730006503736867450595557886", ",", 
        "0.77720408565695745947098466657", ",", 
        "0.77709826188737137553336824484", ",", 
        "0.77698216441470474201766746313", ",", 
        "0.776855365620292556528808511267", ",", 
        "0.77671743883451306415868386541", ",", 
        "0.776567957638228925399420332872", ",", 
        "0.77640649520657674859154323139", ",", 
        "0.7762326236903688452723061242", ",", 
        "0.776045913630863772448528296058", ",", 
        "0.77584593340410097139737119991", ",", 
        "0.775632248691386197033345671139", ",", 
        "0.77540442197286432092993026745", ",", 
        "0.77516201204142970498819897357", ",", 
        "0.77490457353450633669990634207", ",", 
        "0.77463165648148445462098348554", ",", 
        "0.77434280586483121314722054", ",", 
        "0.77403756119310341449071879758", ",", 
        "0.77371545608428354053394043208", ",", 
        "0.77337601785803905882205735", ",", 
        "0.77301876713567185656149203557", ",", 
        "0.77264321744668210975826364902", ",", 
        "0.77224887484102123322043715199", ",", 
        "0.77183523750625400869627048022", ",", 
        "0.77140179538899273552670694191"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777793530585750927284190200275", ",", 
        "0.77776662073591002642321903584", ",", 
        "0.77773326662884150452877533885", ",", 
        "0.777692975808216233379916400846", ",", 
        "0.77764526621140504049721368837", ",", 
        "0.77758966473901867591150859945", ",", 
        "0.77752570594518588049152091241", ",", 
        "0.777452930835500858779985873131", ",", 
        "0.777370885760983266833619302", ",", 
        "0.77727912139765024445073518118", ",", 
        "0.77717719180241714265311914133", ",", 
        "0.777064653537036300577515186072", ",", 
        "0.77694106485266513083110876311", ",", 
        "0.776805984928438249752580363459", ",", 
        "0.776658973158114608969911076304", ",", 
        "0.77649958847948958770737764047", ",", 
        "0.77632738874181278669236814349", ",", 
        "0.776141930106942864176319736286", ",", 
        "0.775942766480408348198083347427", ",", 
        "0.77572944896893434716842426134", ",", 
        "0.7755015253613451731286749099", ",", 
        "0.77525853963006718799403344503", ",", 
        "0.775000031450739245616145367827", ",", 
        "0.77472553573769402645740747903", ",", 
        "0.774434582193306036881874608602", ",", 
        "0.77412669486941441418140846042", ",", 
        "0.77380139173922399022607570823", ",", 
        "0.7734581842782691251985407923", ",", 
        "0.77309657705319423368535425361", ",", 
        "0.77271606731726513839732996443", ",", 
        "0.772316144611678737605423905896", ",", 
        "0.77189629037188722219324965734", ",", 
        "0.77145597753829945307971456841"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777817666960639304728579145942", ",", 
        "0.777797250947612861388645280891", ",", 
        "0.777770186865494536619779840762", ",", 
        "0.77773596710498083632196491945", ",", 
        "0.77769409459600538166478245997", ",", 
        "0.77764408135811670747006313566", ",", 
        "0.777585447171802060962566644229", ",", 
        "0.77751771835780197920736201248", ",", 
        "0.777440426652837425075793167165", ",", 
        "0.777353108171400347348412742272", ",", 
        "0.77725530244435434309844261746", ",", 
        "0.77714655152606833964699789514", ",", 
        "0.77702639916267554137190066839", ",", 
        "0.776894390014823898827061837806", ",", 
        "0.776750068928973597548941868448", ",", 
        "0.776592980251911067374238243118", ",", 
        "0.77642266718369636984856237245", ",", 
        "0.77623867116474924679823846530", ",", 
        "0.77604053129321552449613789445", ",", 
        "0.775827783769146160646168424091", ",", 
        "0.77559996136237154464735908058", ",", 
        "0.77535659290126868949561370030", ",", 
        "0.77509720277990315338629607891", ",", 
        "0.774821310481284923984247339322", ",", 
        "0.77452843011471172695275794141", ",", 
        "0.7742180699653875910078297752", ",", 
        "0.77388973205470204344190414930", ",", 
        "0.77354291170973881975641569848", ",", 
        "0.77317709714075505842707667068", ",", 
        "0.7727917690255350815816746126", ",", 
        "0.772386400099679394934869328752", ",", 
        "0.771960454752041771706220197725", ",", 
        "0.77151338862467748662845616629"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77783866622071522449141828733", ",", 
        "0.777824967783594641880039416371", ",", 
        "0.777804420037212732936556526429", ",", 
        "0.777776499742749279343353161458", ",", 
        "0.777740694359638679555871744398", ",", 
        "0.777696500576027314546014634872", ",", 
        "0.7776434229603997575238324061", ",", 
        "0.77758097272153693543019690509", ",", 
        "0.77750866656531046726610812794", ",", 
        "0.77742602563801824225898565001", ",", 
        "0.777332574547040038792646657717", ",", 
        "0.77722784045055112765685669356", ",", 
        "0.77711135220888803932432008234", ",", 
        "0.776982639590924809297790514173", ",", 
        "0.77684123252949995112196776642", ",", 
        "0.776686660420543161790858214141", ",", 
        "0.77651845146109451212498515941", ",", 
        "0.77633613202189499639146052373", ",", 
        "0.776139226050662461147511692325", ",", 
        "0.7759272545025570865979655763", ",", 
        "0.77569973479469113669004465059", ",", 
        "0.77545618028185347082961155448", ",", 
        "0.77519609975090468785475485374", ",", 
        "0.77491899693155770043392791242", ",", 
        "0.77462437002149460009899340287", ",", 
        "0.774311711223987141850155579077", ",", 
        "0.77398050629638806058274179888", ",", 
        "0.77363023410804651866157145879", ",", 
        "0.77326036620637588850341921216", ",", 
        "0.77287036638996827571546432512", ",", 
        "0.77245969028781007316675317704", ",", 
        "0.77202778494380873638854459653", ",", 
        "0.77157408840599520394574318862"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77785651226934281095599340981", ",", 
        "0.777849753590282532301967674651", ",", 
        "0.77783594724083956107082524286", ",", 
        "0.77781455387373261450421388384", ",", 
        "0.77778504501169398769514192117", ",", 
        "0.777746901557354257839445929384", ",", 
        "0.7776996124245208278003260663", ",", 
        "0.77764267327813819364834399253", ",", 
        "0.7775755853715218069189713874", ",", 
        "0.77749785447062892276380308541", ",", 
        "0.77740898985618058191223392147", ",", 
        "0.77730850339539016100415898915", ",", 
        "0.77719590867589644141963737055", ",", 
        "0.77707072019525288928623011501", ",", 
        "0.776932452599999056503646435306", ",", 
        "0.77678061996894319175344090100", ",", 
        "0.776614735135825035878701854672", ",", 
        "0.776434309047011403901176402725", ",", 
        "0.776238850150310900191662784982", ",", 
        "0.776027863811383737590067896016", ",", 
        "0.7758008517545733438863186793", ",", 
        "0.77555731152530294839067987755", ",", 
        "0.77529673597146691029491882067", ",", 
        "0.77501861274150704940887578461", ",", 
        "0.774722423797102196660442296568", ",", 
        "0.77440764493861783027435948501", ",", 
        "0.77407374534166498909041180626", ",", 
        "0.77372018710330643742306091494", ",", 
        "0.77334642479662591352176726379", ",", 
        "0.77295190503254572090213332870", ",", 
        "0.772536066027941330778747123288", ",", 
        "0.772098337179261423811259513006", ",", 
        "0.77163813864102027699899658184"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777871190298535481202444737707", ",", 
        "0.777871591945538975202774416275", ",", 
        "0.77786475075361561950808476817", ",", 
        "0.777850110785709546299940002726", ",", 
        "0.77782712715851111307343432630", ",", 
        "0.777795264531224275437542425056", ",", 
        "0.77775399571594224939557434411", ",", 
        "0.777702800397052105114808855155", ",", 
        "0.77764116394835438983935445642", ",", 
        "0.77756857633772486874660731372", ",", 
        "0.777484531110172210575273544402", ",", 
        "0.77738852444106799662174946719", ",", 
        "0.77728005425215348995683226249", ",", 
        "0.777158619383670341641117277", ",", 
        "0.77702371881662840904481337804", ",", 
        "0.7768748509398210602017266756", ",", 
        "0.77671151285673404008078683782", ",", 
        "0.77653319972797485951045504592", ",", 
        "0.77633940414528182288130499813", ",", 
        "0.77612961553356077177445875159", ",", 
        "0.77590331957774841552654363000", ",", 
        "0.77565999767161831286617460768", ",", 
        "0.77539912638593331453192960897", ",", 
        "0.775120176953610362829671131843", ",", 
        "0.77482261476980343835890126403", ",", 
        "0.77450589890503133951187543073", ",", 
        "0.774169481629681837663181240218", ",", 
        "0.77381280794841534061003452236", ",", 
        "0.77343531514317213915904833628", ",", 
        "0.77303643232366011677500149211", ",", 
        "0.772615579984366908899468480602", ",", 
        "0.77217216956730431457006489014", ",", 
        "0.771705603029855705301541497835"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777882686764417575236707508122", ",", 
        "0.7778904676369845159955395923", ",", 
        "0.777890814013744312129377506246", ",", 
        "0.77788315288427683432452240178", ",", 
        "0.777866922486814222204353186346", ",", 
        "0.77784157077545541755861487359", ",", 
        "0.777806554009180310707145106158", ",", 
        "0.77776133545022634759277884692", ",", 
        "0.77770538416061583611639429267", ",", 
        "0.77763817388673131177482593038", ",", 
        "0.77755918202283788413131434100", ",", 
        "0.777467888645354312477581964352", ",", 
        "0.77736377561048732163247141775", ",", 
        "0.77724632570857470318742754581", ",", 
        "0.777115021869139943781627913426", ",", 
        "0.77696934641125186230459586960", ",", 
        "0.776808780334313869818166370717", ",", 
        "0.776632802644885300808694043051", ",", 
        "0.77644088971556759290084530825", ",", 
        "0.77623251467237621167887994250", ",", 
        "0.776007146807369965951098704376", ",", 
        "0.775764251013627154401364448683", ",", 
        "0.77550328723994686529750622663", ",", 
        "0.77522370996291741713894480336", ",", 
        "0.77492496767423578401015883697", ",", 
        "0.7746065023813850440415144119", ",", 
        "0.774267749119984357035856016366", ",", 
        "0.773908135476320476994382562109", ",", 
        "0.77352708111875395964214647241", ",", 
        "0.77312399733686955916084491409", ",", 
        "0.77269828658741128849844679894", ",", 
        "0.77224934204621069105671903698", ",", 
        "0.7717765471654845074186588096"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777890989361454225299155687819", ",", 
        "0.77790636663928409104925868577", ",", 
        "0.77791412160014420417132558489", ",", 
        "0.77791366367453408573028335812", ",", 
        "0.77790441374684896421228962152", ",", 
        "0.777885802600716751639359897758", ",", 
        "0.77785726948629038962132979566", ",", 
        "0.777818260797211463577067505035", ",", 
        "0.777768228846144658286788211074", ",", 
        "0.77770663072885842541747882486", ",", 
        "0.777632927267802351738124943966", ",", 
        "0.77754658202701372625478441327", ",", 
        "0.77744706039098233829294245187", ",", 
        "0.77733382870082107762636044059", ",", 
        "0.77720635344173763998041163368", ",", 
        "0.77706410047638637395084126999", ",", 
        "0.77690653431920541729694457912", ",", 
        "0.77673311744731869219602167250", ",", 
        "0.77654330964401054324146723503", ",", 
        "0.77633656737116785851981405178", ",", 
        "0.77611234316743505376703997828", ",", 
        "0.77587008506914558427186846216", ",", 
        "0.77560923605138359583279915622", ",", 
        "0.77532923348679454280630750324", ",", 
        "0.77502950862000742448756595519", ",", 
        "0.77470948605575682286332490208", ",", 
        "0.77436858325900307052788196417", ",", 
        "0.77400621006554638327242193101", ",", 
        "0.773621768201818281656072727019", ",", 
        "0.773214650812713639670122825", ",", 
        "0.772784241996501730557561996456", ",", 
        "0.772329916346027177914814594381", ",", 
        "0.77185103849558428763682041564"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777896086995522167829766003498", ",", 
        "0.77791927609044008221674545764", ",", 
        "0.77793465921140166262695469478", ",", 
        "0.777941627742186608792510704963", ",", 
        "0.77793958473517668051268493227", ",", 
        "0.77792794333460279254560352841", ",", 
        "0.77790612532185540107590758749", ",", 
        "0.777873559770739295510298560309", ",", 
        "0.77782968180169411895657928380", ",", 
        "0.777773931425042860662763150027", ",", 
        "0.777705752464277874583924361539", ",", 
        "0.77762459155125398525246877311", ",", 
        "0.77752989718593752669553804362", ",", 
        "0.77742111885406533316383680722", ",", 
        "0.777297706196705232308435507069", ",", 
        "0.77715910822628569995276738808", ",", 
        "0.77700477258418291685626137546", ",", 
        "0.776834144835424058877817315402", ",", 
        "0.7766466677964914163004580395", ",", 
        "0.77644178089259766800785436528", ",", 
        "0.776218919541152766268468696013", ",", 
        "0.77597751455846151657918057577", ",", 
        "0.77571699158698185369661026841", ",", 
        "0.775436770540740530193972279029", ",", 
        "0.775136265066748711876044605803", ",", 
        "0.77481488202048786692098055526", ",", 
        "0.774472020953749216588974312278", ",", 
        "0.774107073613310616029134002653", ",", 
        "0.77371942344912567869144894451", ",", 
        "0.77330844513088380167294467428", ",", 
        "0.77287350407197901446195098998", ",", 
        "0.772413955960102789952430076867", ",", 
        "0.771929146293853703655919801056"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.7778979697558994936341465714", ",", 
        "0.77792918426714268363723214723", ",", 
        "0.77795241364394664087124695605", ",", 
        "0.777967030734061330853810663477", ",", 
        "0.77797242027709273562805621272", ",", 
        "0.777967977305561664298788357874", ",", 
        "0.777953105668073881344097263302", ",", 
        "0.777927216662661283395065517917", ",", 
        "0.777889727769448771700580625123", ",", 
        "0.777840061472805873227372545262", ",", 
        "0.777777644164060219051183745736", ",", 
        "0.77770190511668672534078348532", ",", 
        "0.77761227552664725783009374849", ",", 
        "0.77750818761124642214711244085", ",", 
        "0.77738907376049564813607844536", ",", 
        "0.777254365735545540277861273411", ",", 
        "0.777103493909260948299810739613", ",", 
        "0.77693588654447950294155064598", ",", 
        "0.776750969105917294396238223826", ",", 
        "0.776548163602069469580401262442", ",", 
        "0.77632688795380300842892804193", ",", 
        "0.77608655538665773614012852504", ",", 
        "0.77582657384416339276656328468", ",", 
        "0.775546345419748721161462309", ",", 
        "0.77524526580506623660214346253", ",", 
        "0.77492272375278660419488823244", ",", 
        "0.77457810055213221312424391211", ",", 
        "0.77421076951562331461862381511", ",", 
        "0.77382009547570460711192768971", ",", 
        "0.773405434290107976408911133091", ",", 
        "0.772966132354990782011437384426", ",", 
        "0.77250152612507119640608245726", ",", 
        "0.77201094164016528970521337516"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77789662888625658095173620276", ",", 
        "0.77793608055923421120189744033", ",", 
        "0.77796737276948243088067814551", ",", 
        "0.77798985933804067000878167568", ",", 
        "0.778002906208647854299267265549", ",", 
        "0.77800588982662985442015377452", ",", 
        "0.777998195639874571963270106448", ",", 
        "0.77797921671014755794708060341", ",", 
        "0.77794835242404879732232021483", ",", 
        "0.777905007293877481325366119574", ",", 
        "0.777848589839558871258114472445", ",", 
        "0.7777785115435994838185085798", ",", 
        "0.777694185871778244278437161523", ",", 
        "0.777595027352956790309389660267", ",", 
        "0.777480450712006759089353897515", ",", 
        "0.77734987005041064984515813921", ",", 
        "0.77720269806960061344007906231", ",", 
        "0.7770383453325609922145404889", ",", 
        "0.77685621955964010752494447807", ",", 
        "0.77665572495489891550202108776", ",", 
        "0.77643626155967271837121621810", ",", 
        "0.77619722463034087727822676457", ",", 
        "0.77593800403759193682826252107", ",", 
        "0.77565798368474103993502023282", ",", 
        "0.77535654094290609018084601933", ",", 
        "0.77503304610108174771956935683", ",", 
        "0.77468686182936882646092808616", ",", 
        "0.774317342653823690946556588982", ",", 
        "0.77392383444159045317001853780", ",", 
        "0.77350567389517072560158280318", ",", 
        "0.77306218805487397754558894229", ",", 
        "0.77259269380867878569017827979", ",", 
        "0.772096497408924164570552238643"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77789205675473374777518110851", ",", 
        "0.77793995544334901166061065418", ",", 
        "0.777979525511706994575235689638", ",", 
        "0.778010101262427827670211040227", ",", 
        "0.77803102935826174563659800278", ",", 
        "0.778041667178938662619737335803", ",", 
        "0.77804138129999847729930450462", ",", 
        "0.778029546082063766794261757837", ",", 
        "0.778005542360015164936133083152", ",", 
        "0.777968756222455939014638012981", ",", 
        "0.77791857787270721136978621691", ",", 
        "0.777854400563361388440149714222", ",", 
        "0.777775619597142024664077735288", ",", 
        "0.77768163138747748615597761869", ",", 
        "0.7775718325727976248934270311", ",", 
        "0.7774456191791115943465420151", ",", 
        "0.77730238582592530006172159844", ",", 
        "0.777141524971013065068496730736", ",", 
        "0.77696242618997403698712612415", ",", 
        "0.77676447548688362904488743344", ",", 
        "0.776547054632697632103504580176", ",", 
        "0.776309540528385119931873935174", ",", 
        "0.7760513045900592610283273788", ",", 
        "0.77577171215364583088407064954", ",", 
        "0.7754701218968806084238793354", ",", 
        "0.775145885276661817792880278243", ",", 
        "0.7747983459800051043228289578", ",", 
        "0.77442683938705888686256644253", ",", 
        "0.774030692044839927013358707426", ",", 
        "0.77360922115054519597460317688", ",", 
        "0.77316173404348921239606348703", ",", 
        "0.77268752770490863414501854580", ",", 
        "0.772185888265070774638898434094"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77788424682319357308096316944", ",", 
        "0.777940800455794688457776727576", ",", 
        "0.77798886182236920466634304346", ",", 
        "0.778027745214764361444379025", ",", 
        "0.77805677752792737689873746986", ",", 
        "0.778075296594968233422628133683", ",", 
        "0.778082649644001879507824256331", ",", 
        "0.7780781918654568174452111074", ",", 
        "0.77806128507948464258448529943", ",", 
        "0.77803129649398956465371444192", ",", 
        "0.777987597544617906932046157488", ",", 
        "0.77792956280880623631893236612", ",", 
        "0.77785656898668540701071278893", ",", 
        "0.777767993942279412312762233544", ",", 
        "0.77766321579902600087497894870", ",", 
        "0.77754161208418424968309943484", ",", 
        "0.777402558917186530400856824808", ",", 
        "0.77724543023744239711814195204", ",", 
        "0.777069597067513634487094117", ",", 
        "0.77687442680795669461504004337", ",", 
        "0.77665928256047453734271761517", ",", 
        "0.776423522476337836854786057038", ",", 
        "0.776166499127328838401760613822", ",", 
        "0.77588755889673290495068176158", ",", 
        "0.77558604138815591323023964438", ",", 
        "0.77526127885018295457017511153", ",", 
        "0.774912595615117987776368860637", ",", 
        "0.77453930755025783178744885976", ",", 
        "0.77414072152035979031650113721", ",", 
        "0.77371613486016287949913399915", ",", 
        "0.77326483485602072422842748006", ",", 
        "0.772786098235902411669993955402", ",", 
        "0.77227919066721876874252188829"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.7778731936157374455329601563", ",", 
        "0.77793860816474353898654492586", ",", 
        "0.777995372656708071089420904946", ",", 
        "0.77804278088012721471553295576", ",", 
        "0.77808013947401215343224876334", ",", 
        "0.778106766241534540348128273442", ",", 
        "0.778121988585144864341143977974", ",", 
        "0.778125142052093389384238018414", ",", 
        "0.77811556898017795601333312509", ",", 
        "0.778092617234383848035126324549", ",", 
        "0.778055639025866281575995210856", ",", 
        "0.77800398980545578725309370937", ",", 
        "0.77793702722454202558112341050", ",", 
        "0.77785411015681449076230136676", ",", 
        "0.77775459777491181050570549312", ",", 
        "0.77763784867655801209486708515", ",", 
        "0.77750322005524748668974471627", ",", 
        "0.77735006691098383054481432083", ",", 
        "0.77717774129698467063577859576", ",", 
        "0.77698559159863834361410198211", ",", 
        "0.77677296184134215765808198281", ",", 
        "0.7765391910241690883346963117", ",", 
        "0.77628361247660319020905619891", ",", 
        "0.776005553235856681433489959128", ",", 
        "0.77570433344253641098646721583", ",", 
        "0.77537926575266699063159428729", ",", 
        "0.775029654764304939608707564022", ",", 
        "0.774654796457195377556288232792", ",", 
        "0.774253977644132720371972975517", ",", 
        "0.77382647543289210854071172510", ",", 
        "0.77337155669780160103058102384", ",", 
        "0.77288847756022926243663821002", ",", 
        "0.77237648287746705294246943973"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77785889268657677210120512586", ",", 
        "0.777933372141805470554115671861", ",", 
        "0.777999049948326889209226929566", ",", 
        "0.77805519889893772033489823073", ",", 
        "0.77810110488766907993160003576", ",", 
        "0.778136065202502984553771349126", ",", 
        "0.77815938693913968361370587454", ",", 
        "0.778170385525006318053585144408", ",", 
        "0.77816838334353712355236284962", ",", 
        "0.77815270844955096824438401883", ",", 
        "0.77812269336730010222395249992", ",", 
        "0.778077673963463258782766053085", ",", 
        "0.77801698838800680041950972763", ",", 
        "0.77793997607644061435471344643", ",", 
        "0.777845976807552842381246813198", ",", 
        "0.77773432981122169104527483875", ",", 
        "0.777604372921376245267629671405", ",", 
        "0.77745544176961432419448017575", ",", 
        "0.777286869015386984622869920786", ",", 
        "0.77709798360902932744551316440", ",", 
        "0.77688811008425880234363715973", ",", 
        "0.776656567877078185763187040838", ",", 
        "0.776402670668313706043684879822", ",", 
        "0.7761257257472922103925908096", ",", 
        "0.77582503339441754199528167279", ",", 
        "0.7754998862806480913194242254", ",", 
        "0.77514956888210742817256326873", ",", 
        "0.77477335690828061156382037080", ",", 
        "0.77437051674246281696768759709", ",", 
        "0.77394030489333695259213178649", ",", 
        "0.773481967456765663569748514323", ",", 
        "0.77299473958709336001627162438", ",", 
        "0.77247784497746862028893246207"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77784134058734948330772539772", ",", 
        "0.7779250869330553018598932954", ",", 
        "0.777999886583557300679805522394", ",", 
        "0.77806499084431955081716406779", ",", 
        "0.778119664374876822653308155931", ",", 
        "0.77816318346122949693704622820", ",", 
        "0.778194834408741882053601913848", ",", 
        "0.778213912045013926762409056608", ",", 
        "0.77821971832297933585748903805", ",", 
        "0.77821156101523155887867252243", ",", 
        "0.778188752491288292136713899243", ",", 
        "0.77815060857017242918543630354", ",", 
        "0.778096447441311856382830850626", ",", 
        "0.77802558864734236582055700381", ",", 
        "0.77793735212293837220383260337", ",", 
        "0.77783105728429681976507330811", ",", 
        "0.777706022164362822760676290277", ",", 
        "0.7775615625893136493078558205", ",", 
        "0.77739699139221325177395179798", ",", 
        "0.7772116176601153737402555481", ",", 
        "0.77700474601123206119182938916", ",", 
        "0.776775675899098905522193170485", ",", 
        "0.776523700940961251331676327272", ",", 
        "0.77624810826787957718624384826", ",", 
        "0.77594817789430992714955143199", ",", 
        "0.77562318210515922691302858128", ",", 
        "0.775272384858548133384154060843", ",", 
        "0.77489504120273831328757310121", ",", 
        "0.77449039670589932177880658853", ",", 
        "0.77405768689760520737144189270", ",", 
        "0.77359613672116534451542813846", ",", 
        "0.77310495999611065894730338159", ",", 
        "0.77258335889037840822836903642"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77782053483397206834107200047", ",", 
        "0.77791374802958833019574542385", ",", 
        "0.777997876375370580853035011458", ",", 
        "0.7780721491990462383615961432", ",", 
        "0.778135809436132553829824449363", ",", 
        "0.778188111882736291319288791013", ",", 
        "0.77822832156817466090061203098", ",", 
        "0.77825571223718620407886889081", ",", 
        "0.778269564932224839800983533178", ",", 
        "0.77826916666702990960887614853", ",", 
        "0.77825380918333368433125254203", ",", 
        "0.778222787783201609475536646638", ",", 
        "0.77817540023009755328049102071", ",", 
        "0.77811094571232581183867162179", ",", 
        "0.77802872386302395865685835532", ",", 
        "0.777928033831366877984566773077", ",", 
        "0.77780817340009409673746384921", ",", 
        "0.77766843814489180045249272337", ",", 
        "0.777508120631549901225925484", ",", 
        "0.77732650964717559160038572494", ",", 
        "0.77712288946208042902761320842", ",", 
        "0.776896539119270656390679035118", ",", 
        "0.77664673174876269603386319216", ",", 
        "0.77637273390422007800212166495", ",", 
        "0.776073804919666991618865030264", ",", 
        "0.77574919628427969384043232560", ",", 
        "0.775398151033492686041848328515", ",", 
        "0.775019903154884425301602754573", ",", 
        "0.77461367700752995630962722886", ",", 
        "0.77417868675372790095179569322", ",", 
        "0.77371413580222949990952812924", ",", 
        "0.77321921626232079070464610139", ",", 
        "0.77269310840833865458191565484"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77779647387311642074333553641", ",", 
        "0.77789935183767841453061893147", ",", 
        "0.777993014036895126059042709216", ",", 
        "0.77807666733212180968246967565", ",", 
        "0.778149532445825621006669070245", ",", 
        "0.77821084219563479911025921850", ",", 
        "0.778259839847383539268094968824", ",", 
        "0.77829577757723950576475756977", ",", 
        "0.778317915033665248848202834008", ",", 
        "0.778325517990613927567063172021", ",", 
        "0.778317857083986226453618823861", ",", 
        "0.77829420662397419501535503781", ",", 
        "0.7782538434764858721777126135", ",", 
        "0.778196046007380407648606367235", ",", 
        "0.77812009308374651456828411088", ",", 
        "0.7780252631269278878090693113", ",", 
        "0.77791083321243873205422051790", ",", 
        "0.77777607821232224987429139934", ",", 
        "0.77762026997588665079519897463", ",", 
        "0.77744267654510898786610064572", ",", 
        "0.77724256140132908637074282332", ",", 
        "0.7770191827401662731406488255", ",", 
        "0.77677179277188287713837117984", ",", 
        "0.776499637044692923375575636979", ",", 
        "0.776201953788774481531390192262", ",", 
        "0.77587797327899218386992252250", ",", 
        "0.77552691721457495509362398852", ",", 
        "0.77514799811422551005257806596", ",", 
        "0.77474041872536525512481533832", ",", 
        "0.774303371446443555639734148653", ",", 
        "0.77383603776146671793216827832", ",", 
        "0.7733375876861324676035480089", ",", 
        "0.77280717922519339536789412425"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777769157048399329501044051427", ",", 
        "0.777881895648612649896581567141", ",", 
        "0.77798529515460017305222858077", ",", 
        "0.778078539475040341728846252197", ",", 
        "0.778160826631323520629971949821", ",", 
        "0.77823136697381290551473911461", ",", 
        "0.778289381516124097978524624581", ",", 
        "0.77833410037784830174611363277", ",", 
        "0.778364761326746647284130993459", ",", 
        "0.778380608412040218110042692747", ",", 
        "0.77838089068100316390211003793", ",", 
        "0.778364860971628692040896034454", ",", 
        "0.77833177477467564635335990425", ",", 
        "0.77828088915891433974735536040", ",", 
        "0.778211461753873085183483614522", ",", 
        "0.778122749784841201932821500426", ",", 
        "0.778014009155310619123302697814", ",", 
        "0.777884493572437553631694669925", ",", 
        "0.77773345371147949900932792153", ",", 
        "0.77756013641551260887315040770", ",", 
        "0.77736378392706238055855936087", ",", 
        "0.7771436331485883774741115359", ",", 
        "0.77689891492905371058889963968", ",", 
        "0.7766288533740843474051157520", ",", 
        "0.77633266517748431012066940082", ",", 
        "0.77600955897212280163033237066", ",", 
        "0.77565873469845066002509409838", ",", 
        "0.775279382989138766692704861269", ",", 
        "0.77487068456856269314316079081", ",", 
        "0.77443180966608866318106401893", ",", 
        "0.77396191744234868282780818202", ",", 
        "0.77346015542793050192523547557", ",", 
        "0.77292565897415421887115510835"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777738584566370564152162887826", ",", 
        "0.77786137760827604428119022223", ",", 
        "0.777974716161206300122434848237", ",", 
        "0.7780777606977719081304242544", ",", 
        "0.77816968605180443565869871211", ",", 
        "0.77824967961790747891974093935", ",", 
        "0.778316939667890531357747209997", ",", 
        "0.778370673774868479660160158922", ",", 
        "0.778410097336348880486085771158", ",", 
        "0.77843443218817268858054517403", ",", 
        "0.778442905301711778249293470973", ",", 
        "0.778434747557251158893923388611", ",", 
        "0.77840919258699015294967822073", ",", 
        "0.77836547568158163412946831918", ",", 
        "0.77830283275458972722042978800", ",", 
        "0.778220499359683216775036707517", ",", 
        "0.778117709755794184738975128178", ",", 
        "0.77799369601585960249593454486", ",", 
        "0.777847687175128717935746320013", ",", 
        "0.77767890841536243321891614950", ",", 
        "0.77748658028157405789643162969", ",", 
        "0.77726991792826563605939200965", ",", 
        "0.77702813039240242581700255310", ",", 
        "0.776760419890642112691221238466", ",", 
        "0.77646598113859712212129967106", ",", 
        "0.7761440006901602076656963107", ",", 
        "0.77579365629516767085296009814", ",", 
        "0.77541411627391355936561408353", ",", 
        "0.77500453890726455748161387269", ",", 
        "0.77456407184136173961644162542", ",", 
        "0.77409185150613479976314616985", ",", 
        "0.77358700254709991664197284036", ",", 
        "0.77304863727016746274400483144"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777704757462383226340544130926", ",", 
        "0.77783779668655850754981474505", ",", 
        "0.777961274308383289524290509675", ",", 
        "0.778074326884523511027671309578", ",", 
        "0.77817610557687278422077770373", ",", 
        "0.77826577433658640685008136216", ",", 
        "0.77834250820369696454483396352", ",", 
        "0.778405491713471937911071298851", ",", 
        "0.77845391740114861581143276301", ",", 
        "0.77848698439717022589331442873", ",", 
        "0.778503897105538345676770326874", ",", 
        "0.778503863958382016905905606288", ",", 
        "0.778486096240317512104837274822", ",", 
        "0.778449806976630192792229174037", ",", 
        "0.77839420987974861162269866331", ",", 
        "0.778318518348899356171067727259", ",", 
        "0.77822194451822842296034524223", ",", 
        "0.778103698349051161330618062912", ",", 
        "0.777962986762248595000332301762", ",", 
        "0.777799012807164189227837388782", ",", 
        "0.77761097486367317871305380760", ",", 
        "0.77739806587439794907736315101", ",", 
        "0.777159472604329410882437902608", ",", 
        "0.77689437492538771549681782756", ",", 
        "0.7766019451237180673612430155", ",", 
        "0.776281347227770941752694264058", ",", 
        "0.775931736355462998399262007362", ",", 
        "0.77555225807895779820128642071", ",", 
        "0.775142047805846640637417900704", ",", 
        "0.77470023017575217549326692283", ",", 
        "0.77422591847162384551276494890", ",", 
        "0.77371821404524787982640360508", ",", 
        "0.77317620575675898046360035979"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777667677566427421990895897314", ",", 
        "0.777811152646654971767898401765", ",", 
        "0.777944967639295525077852882418", ",", 
        "0.778068234709324232913738537384", ",", 
        "0.77818008086499587822231731971", ",", 
        "0.778279646127666986097334944485", ",", 
        "0.77836608181572708458445828407", ",", 
        "0.77843854893419672580693074655", ",", 
        "0.77849621666195919748467353483", ",", 
        "0.778538260929025334390732309784", ",", 
        "0.77856386307667419717275092723", ",", 
        "0.77857220859375727059389145608", ",", 
        "0.77856248592289328034471436036", ",", 
        "0.778533885330709705141284767602", ",", 
        "0.77848559783670209025380892052", ",", 
        "0.77841681419568111210755607692", ",", 
        "0.77832672392915874850305474267", ",", 
        "0.77821451440138840058768642229", ",", 
        "0.778079369936119527945602046168", ",", 
        "0.777920470970455913942091275765", ",", 
        "0.7777369932425190686575543822", ",", 
        "0.77752810700991579355651770003", ",", 
        "0.7772929762962931074781798745", ",", 
        "0.77703075816353629810297989039", ",", 
        "0.77674060200742871888735769636", ",", 
        "0.77642164887484715806386797383", ",", 
        "0.77607303080081637728521860506", ",", 
        "0.775693870163993127336022173662", ",", 
        "0.775283279059396148565107745773", ",", 
        "0.77484035868744710816705951156", ",", 
        "0.77436419875864110598437598330", ",", 
        "0.773853876913427567338671121517", ",", 
        "0.77330845815715664438448791347"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77762734746900539339624306949", ",", 
        "0.777781446014327629846844584963", ",", 
        "0.77792579496105430482841766472", ",", 
        "0.778059481611484048421231328523", ",", 
        "0.77818160834180096064734476705", ",", 
        "0.77829129075909961833173452061", ",", 
        "0.778387655970870644205428875392", ",", 
        "0.77846984095892088226628819180", ",", 
        "0.778536991050045075299296150666", ",", 
        "0.778588258476141221100301363795", ",", 
        "0.7786228010168561910802493250", ",", 
        "0.7786397807182514195385507377", ",", 
        "0.778638362681382668855121129154", ",", 
        "0.77861771391508721445644141298", ",", 
        "0.77857700224766207958269283306", ",", 
        "0.778515395292495311541898063762", ",", 
        "0.778432059463076918542321925069", ",", 
        "0.778326159033166019607231470712", ",", 
        "0.778196855238225717850516252162", ",", 
        "0.77804330541455744839908187023", ",", 
        "0.77786466217287276735173167132", ",", 
        "0.777660072603333776239786624085", ",", 
        "0.77742867750937494117679705419", ",", 
        "0.77716961066789053016954153214", ",", 
        "0.77688199811363502765279171555", ",", 
        "0.77656495744594065553633285284", ",", 
        "0.77621759715610868429371904306", ",", 
        "0.77583901597408189644262731488", ",", 
        "0.77542830223325691512040093447", ",", 
        "0.77498453325254991075450156987", ",", 
        "0.77450677473509049404373414365", ",", 
        "0.77399408018318975089792234900", ",", 
        "0.7734454903295131016439912472"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77758377048712308207912594619", ",", 
        "0.77774867804719714820713381505", ",", 
        "0.7779037558171353112488702590", ",", 
        "0.77804806577097555327861905952", ",", 
        "0.77818068517827262725797254691", ",", 
        "0.77830070474984738802129380846", ",", 
        "0.778407226894167883684960633238", ",", 
        "0.778499364076771447746235176595", ",", 
        "0.77857623727541272537578258473", ",", 
        "0.77863697452393975038642372513", ",", 
        "0.778680709538244623311054343573", ",", 
        "0.778706580417995824311332588602", ",", 
        "0.77871372841822704962610851381", ",", 
        "0.77870129678522609288801920480", ",", 
        "0.778668429651531818476144950931", ",", 
        "0.77861427098520420404331186022", ",", 
        "0.778537963588879407929265541099", ",", 
        "0.778438648144457406435553469093", ",", 
        "0.778315462299593249245486743854", ",", 
        "0.778167539792474300840203741344", ",", 
        "0.777994009611665359296729469867", ",", 
        "0.777793995188092055925510094507", ",", 
        "0.77756661361651155374803100678", ",", 
        "0.7773109749040896737562264295", ",", 
        "0.777026181243966825460440248894", ",", 
        "0.776711326311953369015191187208", ",", 
        "0.776365494584750375558034652181", ",", 
        "0.77598776067834648810962429101", ",", 
        "0.77557718870549826216992516370", ",", 
        "0.77513283165146278963754002523", ",", 
        "0.7746537307674206862611682154", ",", 
        "0.77413891498130810094029264380", ",", 
        "0.77358740032607213918499906329"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77753695063046971203159641161", ",", 
        "0.7777128507041273200928177429", ",", 
        "0.777878850459818042493652547419", ",", 
        "0.778033986083787340348290447269", ",", 
        "0.778177309268890988034685263902", ",", 
        "0.77830788535069329492736457312", ",", 
        "0.77842479155218492972535786947", ",", 
        "0.77852711532998293106782731397", ",", 
        "0.778613952815083560028917034138", ",", 
        "0.77868440734149702147795220009", ",", 
        "0.778737588056386667922345889133", ",", 
        "0.778772608605652077374325724944", ",", 
        "0.77878858588922590929968563731", ",", 
        "0.77878463888069137229060878768", ",", 
        "0.77875988750616493816764757625", ",", 
        "0.77871345157772352441294822957", ",", 
        "0.77864444977698385313105448217", ",", 
        "0.778551998684762173429983365189", ",", 
        "0.77843521185305389932970981344", ",", 
        "0.77829319891587451577840042161", ",", 
        "0.77812506473579542704914985214", ",", 
        "0.77792990858329179526328405893", ",", 
        "0.77770682334629474594664489618", ",", 
        "0.777454894767608826856349980853", ",", 
        "0.77717320070811880425415713589", ",", 
        "0.77686081043396953740224455713", ",", 
        "0.77651678392616080954774952614", ",", 
        "0.776140171211257888951817998171", ",", 
        "0.77573001171218079210482373615", ",", 
        "0.77528533361830356244131940303", ",", 
        "0.77480515327437253150181194414", ",", 
        "0.77428847458804304517159921931", ",", 
        "0.773734288456141507333242569045"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77748689256785342725461199318", ",", 
        "0.77767396661476501777654663931", ",", 
        "0.777851079822702306852414974", ",", 
        "0.77801724213729692116048369916", ",", 
        "0.778171479209750928137731076597", ",", 
        "0.778312830525007723158361767422", ",", 
        "0.7784403476363448177476232211", ",", 
        "0.77855309249972185355210538387", ",", 
        "0.77865013590135739608738658459", ",", 
        "0.77873055597220710706523935558", ",", 
        "0.77879343678325792110759729900", ",", 
        "0.77883786701582509122108145969", ",", 
        "0.77886293870133124014909079529", ",", 
        "0.77886774602535086502892206911", ",", 
        "0.778851384191013917044684506259", ",", 
        "0.77881294833717345864220941890", ",", 
        "0.77875153250705158714338458770", ",", 
        "0.77866622866338244179331525359", ",", 
        "0.778556125746369674288154721502", ",", 
        "0.77842030877106746101981825790", ",", 
        "0.77825785796107875588986031334", ",", 
        "0.778067847915742303833732444965", ",", 
        "0.777849346808251651946916515362", ",", 
        "0.77760141561241606295068433367", ",", 
        "0.77732310735603623198400054567", ",", 
        "0.77701346639912870692054815351", ",", 
        "0.77667152773549387541982550845", ",", 
        "0.77629631631638555739516502976", ",", 
        "0.77588684639530817964713750206", ",", 
        "0.77544212089324308730171541017", ",", 
        "0.77496113078389200678751424788", ",", 
        "0.77444285449882667618115598056", ",", 
        "0.77388625735275334190059975405"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777433601593957323491314770888", ",", 
        "0.77763202904929451027413955142", ",", 
        "0.777820445493354955442937053362", ",", 
        "0.777997834185709993315713061954", ",", 
        "0.7781631942767025265024600608", ",", 
        "0.778315538929509193656549001939", ",", 
        "0.778453893546239988537526082035", ",", 
        "0.778577294091895912937788610179", ",", 
        "0.77868478551007766516387553523", ",", 
        "0.77877542022447778050212790058", ",", 
        "0.77884825672037856960979897454", ",", 
        "0.77890235820060520818048306707", ",", 
        "0.77893679131063658152466981279", ",", 
        "0.77895062492784735390527290431", ",", 
        "0.778942929010136450010769158024", ",", 
        "0.778912773499484503259933186846", ",", 
        "0.778859227276271947721627600549", ",", 
        "0.77878135716047750174309215446", ",", 
        "0.778678226956161913912731200266", ",", 
        "0.778548896535922874796579453874", ",", 
        "0.778392420962283434286645706901", ",", 
        "0.778207849643248133486942968334", ",", 
        "0.77799422551952884971003509656", ",", 
        "0.777750584281206951877457469619", ",", 
        "0.77747595361186101926450380805", ",", 
        "0.77716935245845167015680245128", ",", 
        "0.77682979032551888063998529108", ",", 
        "0.77645626659251477137733623333", ",", 
        "0.776047769853368761333731750221", ",", 
        "0.77560327727766515338480345181", ",", 
        "0.77512175399310895053329950564", ",", 
        "0.774602152489267781256052876464", ",", 
        "0.77404341204291054125748580124"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.7773770835964764154714899755", ",", 
        "0.7775870418884622721345918573", ",", 
        "0.77778694968613790954300376882", ",", 
        "0.777975763125611524585638954821", ",", 
        "0.778152454403552118649880657515", ",", 
        "0.778316009895051604861993177642", ",", 
        "0.7784654283729529714223507291", ",", 
        "0.77859971932296785073188902814", ",", 
        "0.77871790134891174958732547783", ",", 
        "0.77881900066246489991883215467", ",", 
        "0.77890204965200416971370333", ",", 
        "0.77896608552523271180665790980", ",", 
        "0.779010149020547598932487798557", ",", 
        "0.77903328318232239235361024650", ",", 
        "0.77903453219553410388674328628", ",", 
        "0.77901294027542662267021416406", ",", 
        "0.778967550608171023258936782605", ",", 
        "0.77889740433875402036830788601", ",", 
        "0.77880153960259691162636269624", ",", 
        "0.778678990597677179950475910278", ",", 
        "0.77852878669419271755195614542", ",", 
        "0.77834995157907416878911250168", ",", 
        "0.77814150243291445366397371379", ",", 
        "0.777902449137146852032447895568", ",", 
        "0.77763179350956522175292622055", ",", 
        "0.77732852856654348258675370752", ",", 
        "0.77699163781057826853214964690", ",", 
        "0.77662009454205083815250407117", ",", 
        "0.77621286119438450992178218609", ",", 
        "0.77576888869206503050927816298", ",", 
        "0.77528711583129680091872154016", ",", 
        "0.7747664686833916876096998290", ",", 
        "0.774205860021333712228926619219"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777317345023692209366417220768", ",", 
        "0.777539009593925349916777264992", ",", 
        "0.77775059521526626068654548997", ",", 
        "0.7779510304716725960972765618", ",", 
        "0.778139260160362682519313881582", ",", 
        "0.778314243407471052084225027787", ",", 
        "0.77847495188241252064640376353", ",", 
        "0.778620368105795307324161934581", ",", 
        "0.778749483845661654419695295563", ",", 
        "0.778861298596854552444965972285", ",", 
        "0.77895481813839405043099068802", ",", 
        "0.77902905316388172630663353662", ",", 
        "0.77908301798012526203067416268", ",", 
        "0.779115729269376988163804188315", ",", 
        "0.77912620491080291261592366597", ",", 
        "0.77911346285703593540147255650", ",", 
        "0.779076520061913866362251860064", ",", 
        "0.77901439145575587118451349954", ",", 
        "0.778926088964787433390960870978", ",", 
        "0.77881062057158204237777224063", ",", 
        "0.778666989413646526928220455842", ",", 
        "0.778494192917535796646077897872", ",", 
        "0.778291221966141816625410613483", ",", 
        "0.77805706009706148783235037989", ",", 
        "0.77779068273020973559708551977", ",", 
        "0.77749105642310892547018343414", ",", 
        "0.77715713815255552578478660537", ",", 
        "0.77678787462164190864559327670", ",", 
        "0.77638220159139792219356972708", ",", 
        "0.77593904323661640960040813338", ",", 
        "0.77545731152574270715612825585", ",", 
        "0.77493590562504437796516658851", ",", 
        "0.77437371132763870023128966143"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77725439285253763474327083793", ",", 
        "0.777487937178973205431485834557", ",", 
        "0.77771138546814281340971930784", ",", 
        "0.777923638332555249926525663299", ",", 
        "0.77812361273189121328739494333", ",", 
        "0.77831024008852496212988909541", ",", 
        "0.77848246449881275303987395824", ",", 
        "0.7786392410355188446559354282", ",", 
        "0.77877953413662171625289005644", ",", 
        "0.77890231607570412978053272053", ",", 
        "0.77900656550916298538751267175", ",", 
        "0.779091266095563671379366734098", ",", 
        "0.779155405182596402945006059214", ",", 
        "0.77919797255725869438547737068", ",", 
        "0.7792179592550803395774453900", ",", 
        "0.77921435642441845148067458192", ",", 
        "0.77918615424207501044408996446", ",", 
        "0.77913234087672397639159405335", ",", 
        "0.77905190149687634690408216187", ",", 
        "0.77894381732035749038308000375", ",", 
        "0.7788070647025203091861872830", ",", 
        "0.778640614260669608610632440258", ",", 
        "0.77844343003242735832146840998", ",", 
        "0.77821446866602574341590128518", ",", 
        "0.777952678640775893803221771931", ",", 
        "0.77765699951622627606238019441", ",", 
        "0.77732636120879768297692688372", ",", 
        "0.77695968329496374363417889441", ",", 
        "0.77655587434033952764797390501", ",", 
        "0.77611383125434923301326408698", ",", 
        "0.77563243867047075314965961077", ",", 
        "0.77511056835240432604077075623", ",", 
        "0.77454707862688935774706655146"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Db", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.77479963855400615409837314751", ",", 
        "0.77474316429322092054684390865", ",", 
        "0.77469105399041095819973299793", ",", 
        "0.77464315874022734938057977257", ",", 
        "0.774599343349109917777800608232", ",", 
        "0.77455948541665925778800567266", ",", 
        "0.77452347449457390984881966310", ",", 
        "0.77449121131650903891592543722", ",", 
        "0.77446260709279782350444639180", ",", 
        "0.774437582864512430827816339661", ",", 
        "0.774416068911831522445370138976", ",", 
        "0.774398004212129118912926236459", ",", 
        "0.774383335943608595979150153686", ",", 
        "0.77437201903067866104757511284", ",", 
        "0.77436401572760826383439487165", ",", 
        "0.77435929523730724969415736105", ",", 
        "0.77435783336236171207841496505", ",", 
        "0.77435961218570981226441193889", ",", 
        "0.77436461977857751019958690423", ",", 
        "0.774372849933506226046717665955", ",", 
        "0.77438430192049780611325812498", ",", 
        "0.77439898026447802756448626470", ",", 
        "0.77441689454243983004433118244", ",", 
        "0.7744380591987729621516909566", ",", 
        "0.774462493377419105153977549685", ",", 
        "0.7744902207696119979871221124", ",", 
        "0.77452126947607174176210691931", ",", 
        "0.77455567188262231485371956424", ",", 
        "0.774593464548292296201564927792", ",", 
        "0.77463468810504170607521240167", ",", 
        "0.7746793871683334850586131094", ",", 
        "0.77472761025783712829275096744", ",", 
        "0.77477940972761499424890662115"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77508493645755194039860164038", ",", 
        "0.775035001977997054362232030118", ",", 
        "0.77498924069502688437726900634", ",", 
        "0.77494750632491240754563925318", ",", 
        "0.77490966591287126272640771634", ",", 
        "0.77487559892947856653941546289", ",", 
        "0.7748451964441096911242295866", ",", 
        "0.7748183603686822433457341906", ",", 
        "0.77479500276557564935429999369", ",", 
        "0.774775045214163756954111431515", ",", 
        "0.77475841823090307758462934503", ",", 
        "0.77474506073838079091401208593", ",", 
        "0.77473491957914625888157826237", ",", 
        "0.77472794907053111807102442749", ",", 
        "0.77472411059700936574474858938", ",", 
        "0.77472337223696330977834245953", ",", 
        "0.77472570842100666666987720616", ",", 
        "0.77473109961927509178318574073", ",", 
        "0.774739532055329426484124494394", ",", 
        "0.77475099744453016149599499570", ",", 
        "0.774765492754935069678178473576", ",", 
        "0.774783019988947503356736451286", ",", 
        "0.774803585984102166305069735866", ",", 
        "0.77482720223151979179251213110", ",", 
        "0.77485388471069347917748641317", ",", 
        "0.77488365373938872708189953216", ",", 
        "0.77491653383754759810909676546", ",", 
        "0.774952553604185997438956845531", ",", 
        "0.77499174560636268621725782573", ",", 
        "0.77503414627938023172362854737", ",", 
        "0.77507979583745238979887318344", ",", 
        "0.77512873819414011709471901584", ",", 
        "0.77518102089192015067132795175"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77535723825947031275265580707", ",", 
        "0.77531325319445133021483838597", ",", 
        "0.77527324959421788899141461064", ",", 
        "0.77523708387205883039623230375", ",", 
        "0.7752046253823326355083808635", ",", 
        "0.77517575553370969279609436283", ",", 
        "0.77515036697864154762429786181", ",", 
        "0.77512836287227587686770950113", ",", 
        "0.77510965619466794434304060181", ",", 
        "0.775094169130712818287672419784", ",", 
        "0.77508183250274275067561966941", ",", 
        "0.77507258525120554353275020178", ",", 
        "0.7750663739592668219424975997", ",", 
        "0.77506315241756592314136250687", ",", 
        "0.77506288122570530146726039435", ",", 
        "0.77506552742737034146452213010", ",", 
        "0.77507106417626338099552817964", ",", 
        "0.77507947043029541859788210393", ",", 
        "0.77509073067171400927220524496", ",", 
        "0.77510483465105860174903094294", ",", 
        "0.77512177715302718350017863413", ",", 
        "0.775141557782512523738896208088", ",", 
        "0.77516418076922430298109168091", ",", 
        "0.77518965478945658658660082673", ",", 
        "0.77521799280368988234162955728", ",", 
        "0.77524921190883472256845691826", ",", 
        "0.77528333320403050681649089660", ",", 
        "0.77532038166901029436018947691", ",", 
        "0.77536038605413030487579725032", ",", 
        "0.77540337878124293500104385992", ",", 
        "0.775449395854664907135429764736", ",", 
        "0.77549847678155843716399803206", ",", 
        "0.77555066450110367289497012207"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77561688653729307462359333392", ",", 
        "0.77557828062192119027659202426", ",", 
        "0.77554346347427161071565160443", ",", 
        "0.775512294276396724102905332635", ",", 
        "0.77548464475996706354912054061", ",", 
        "0.77546039833789336567394197118", ",", 
        "0.77543944931113092228762367047", ",", 
        "0.77542170214387333534317709134", ",", 
        "0.77540707080099049816915615442", ",", 
        "0.77539547814215116792302412650", ",", 
        "0.775386855367599606703544869493", ",", 
        "0.7753811415110337265040771126", ",", 
        "0.77537828297546381072720909291", ",", 
        "0.7753782331083206232360126487", ",", 
        "0.77538095181243358860630172353", ",", 
        "0.77538640518981740714148556945", ",", 
        "0.77539456521549229303710377321", ",", 
        "0.77540540943882202179037554085", ",", 
        "0.77541892071008788619144175634", ",", 
        "0.775435086930227969798151859714", ",", 
        "0.77545390082186209389514484277", ",", 
        "0.775475359719895401208247321246", ",", 
        "0.775499465380149630827305250486", ",", 
        "0.77552622380461235704190826168", ",", 
        "0.7755556450820222896455658538", ",", 
        "0.77558774324262449624301711524", ",", 
        "0.77562253612603430606672374879", ",", 
        "0.77566004526124376708233083923", ",", 
        "0.77570029575789082244387190085", ",", 
        "0.77574331620798971960789209548", ",", 
        "0.77578913859739234869431494900", ",", 
        "0.77583779822631493006654175758", ",", 
        "0.77588933363832336773019565671"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77586423510646945996122917563", ",", 
        "0.77583045779110419912950995076", ",", 
        "0.77580027559275209477287818223", ",", 
        "0.77577355053157269123684779726", ",", 
        "0.77575015678358163636867000146", ",", 
        "0.77572997983198284526085138311", ",", 
        "0.77571291569242796591109342760", ",", 
        "0.77569887020543187866184597327", ",", 
        "0.77568775838983157328088390583", ",", 
        "0.77567950385176914286915728962", ",", 
        "0.77567403824421414524921647248", ",", 
        "0.77567130077252197904662012960", ",", 
        "0.77567123774195844822935728232", ",", 
        "0.775673802143511104832705426504", ",", 
        "0.77567895327465957617528148128", ",", 
        "0.77568665639209379890992321159", ",", 
        "0.77569688239365441848210392604", ",", 
        "0.77570960752702674410615564013", ",", 
        "0.77572481312295143634199129935", ",", 
        "0.77574248535092412056813741438", ",", 
        "0.77576261499554467926847340967", ",", 
        "0.77578519725184715830779347485", ",", 
        "0.775810231538094894303222967061", ",", 
        "0.77583772132466430751916065105", ",", 
        "0.775867673977766310878329184098", ",", 
        "0.77590010061686780924707284875", ",", 
        "0.77593501598477851353702935173", ",", 
        "0.77597243832946135591842466990", ",", 
        "0.77601238929670913813991168432", ",", 
        "0.77605489383290654682632921605", ",", 
        "0.776099980097166110027217586992", ",", 
        "0.77614767938218975008791493012", ",", 
        "0.77619802604326493895240614405"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.776099647962351103216863075912", ",", 
        "0.77607016803831217900396367664", ",", 
        "0.77604408864522225185590647970", ",", 
        "0.77602127470932308264653972201", ",", 
        "0.776001602917731906758065740682", ",", 
        "0.77598496089061969361791915628", ",", 
        "0.775971246425878259892488274101", ",", 
        "0.77596036680955641538450204677", ",", 
        "0.77595223818601039283510529073", ",", 
        "0.77594678498231124082007234239", ",", 
        "0.77594393938198849191334393531", ",", 
        "0.77594364084367145049374403037", ",", 
        "0.77594583566062246875880078558", ",", 
        "0.77595047655754563771416767137", ",", 
        "0.775957522321403951346956016691", ",", 
        "0.77596693746329228832690259351", ",", 
        "0.77597869190869616224196463128", ",", 
        "0.775992760713720407947688989454", ",", 
        "0.77600912380510074727881565578", ",", 
        "0.776027765742017154506400987168", ",", 
        "0.776048675497913486677396602758", ",", 
        "0.776071846260695074224597451555", ",", 
        "0.77609727524982677801008774305", ",", 
        "0.776124963548990105498481399811", ",", 
        "0.7761549159530808573432309794", ",", 
        "0.77618714082843980248453093842", ",", 
        "0.776221649985309267894412137686", ",", 
        "0.77625845856159936339914943476", ",", 
        "0.77629758491712981329636617947", ",", 
        "0.77633905053758790343521793789", ",", 
        "0.77638287994751065259903963103", ",", 
        "0.77642910063166067665089344561", ",", 
        "0.776477742964220956620696211387"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77632349834465060600026656229", ",", 
        "0.776297803582436120401855932134", ",", 
        "0.776275313854794649266378736459", ",", 
        "0.776255897061502506806374532827", ",", 
        "0.77623943246795410101007265734", ",", 
        "0.77622580989914922467691767313", ",", 
        "0.77621492900457172269674023844", ",", 
        "0.77620669858731775587678491146", ",", 
        "0.776201035991499342458902014749", ",", 
        "0.77619786654254683798052727452", ",", 
        "0.77619712303556980067762746064", ",", 
        "0.77619874526741583331502759474", ",", 
        "0.776202679608497372111417790672", ",", 
        "0.776208878610842279633793130243", ",", 
        "0.77621730064917021093289887102", ",", 
        "0.77622790959210728362952535992", ",", 
        "0.77624067450093036845221124316", ",", 
        "0.77625556935348269987438400191", ",", 
        "0.77627257279112749898048222848", ",", 
        "0.776291667886808590989303732888", ",", 
        "0.77631284193246898698085753917", ",", 
        "0.77633608624424222356352170987", ",", 
        "0.776361395983978824679534527077", ",", 
        "0.77638876999580326952029326837", ",", 
        "0.776418210656516838832376774947", ",", 
        "0.77644972373877002415370852418", ",", 
        "0.776483318286026030220147604402", ",", 
        "0.77651900649842535947716213678", ",", 
        "0.77655680362874150318084119981", ",", 
        "0.776596727887690236851923555234", ",", 
        "0.77663880035792069805473752793", ",", 
        "0.77668304491607599920004560535", ",", 
        "0.776729488162365212252410347365"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77653616791381924277378763348", ",", 
        "0.77651376471387845181907877682", ",", 
        "0.77649437017360290580512528132", ",", 
        "0.77647785523391641598537581442", ",", 
        "0.77646410180663781730828355597", ",", 
        "0.77645300199108618631811737878", ",", 
        "0.776444457359843096920604096414", ",", 
        "0.77643837830713174582093972313", ",", 
        "0.776434683453938922409227129528", ",", 
        "0.77643329910460117915090271687", ",", 
        "0.77643415875010882846158359171", ",", 
        "0.77643720261385738835395423479", ",", 
        "0.77644237723600192719902712774", ",", 
        "0.77644963509295086439259456842", ",", 
        "0.776458934248877023928230773283", ",", 
        "0.776470238036429437431568974086", ",", 
        "0.77648351476410340377032564454", ",", 
        "0.77649873744797206225879964993", ",", 
        "0.77651588356570327640706682229", ",", 
        "0.77653493483098366926266252736", ",", 
        "0.776555876986649614166272249474", ",", 
        "0.77657869961498501414744902097", ",", 
        "0.77660339596378971019414290815", ",", 
        "0.776629962786952043629881882586", ",", 
        "0.77665840019837597416032870124", ",", 
        "0.77668871153821857003532148048", ",", 
        "0.77672090325048883996207917218", ",", 
        "0.776754984771144836718043768469", ",", 
        "0.77679096842590368242786436849", ",", 
        "0.776828869337049494566974299362", ",", 
        "0.7768687053385878876733784051", ",", 
        "0.77691049689915346484027702409", ",", 
        "0.776954267052129099372939783979"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.776738046029839204580589908506", ",", 
        "0.77671845908579982230854460850", ",", 
        "0.7767016835864130833611434263", ",", 
        "0.776687593582066539204895706746", ",", 
        "0.77667607370055138600356217264", ",", 
        "0.77666701838695740724629748717", ",", 
        "0.77666033121087382772498110088", ",", 
        "0.77665592423447827900338704995", ",", 
        "0.776653717435757551558941423984", ",", 
        "0.776653638181693761331585053202", ",", 
        "0.77665562074677592507316866750", ",", 
        "0.776659605872666779089693843845", ",", 
        "0.77666554036527426440798143384", ",", 
        "0.77667337672585201193292447648", ",", 
        "0.7766830728130883426991090958", ",", 
        "0.77669459153344314327711071593", ",", 
        "0.776707900557260382257152746701", ",", 
        "0.77672297205842445827671886351", ",", 
        "0.776739782475544080756042530626", ",", 
        "0.776758312292840702638663482998", ",", 
        "0.77677854583909206441061401457", ",", 
        "0.77680047110313731300160565662", ",", 
        "0.77682407956459032954510830520", ",", 
        "0.77684936603853402483846691843", ",", 
        "0.77687632853308194034883085109", ",", 
        "0.776904968118795858259963411426", ",", 
        "0.776935288809040460872041421022", ",", 
        "0.776967297450439441146094089667", ",", 
        "0.77700100362267278978361648185", ",", 
        "0.77703641954692310462028570443", ",", 
        "0.77707356000234042888558723479", ",", 
        "0.77711244224995098890703523154", ",", 
        "0.77715308596348586040876933822"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.776929529124880939568051049638", ",", 
        "0.77691230109901549728524835844", ",", 
        "0.77689768650761164950173784432", ",", 
        "0.77688556257996119792503645365", ",", 
        "0.776875816731098659210769170272", ",", 
        "0.77686834582553568426019707373", ",", 
        "0.77686305550635161698852081068", ",", 
        "0.77685985958336291267945311120", ",", 
        "0.77685867947474793696223426995", ",", 
        "0.776859443697085664196948551558", ",", 
        "0.77686208739928513855503736940", ",", 
        "0.77686655193634447065940931405", ",", 
        "0.77687278447929000755550961227", ",", 
        "0.776880737658013789213703772586", ",", 
        "0.77689036923405549418535505465", ",", 
        "0.77690164180066820668300063379", ",", 
        "0.776914522507769422640172049507", ",", 
        "0.776928982809613216918474429786", ",", 
        "0.77694499823322948223180804844", ",", 
        "0.77696254816586433433971529224", ",", 
        "0.7769816156598245579664085676", ",", 
        "0.77700218725328046909157646630", ",", 
        "0.77702425280571767434059830098", ",", 
        "0.77704780534685058547960887613", ",", 
        "0.777072840937920675602272938739", ",", 
        "0.777099358544401655531631032318", ",", 
        "0.7771273599192231687666384396", ",", 
        "0.77715684949570528515982744776", ",", 
        "0.77718783428946893642602789692", ",", 
        "0.77722032380865329774131341210", ",", 
        "0.77725432997183070623848575359", ",", 
        "0.777289867033063666608529019875", ",", 
        "0.77732695151359740321323588850"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77711102016214309956241461289", ",", 
        "0.77709571137276964901307962802", ",", 
        "0.77708281726372297775710956408", ",", 
        "0.77707221831407948858114161668", ",", 
        "0.77706380479934119643423115303", ",", 
        "0.77705747607945066524064326423", ",", 
        "0.777053139950130041862265003445", ",", 
        "0.77705071205142317613266731495", ",", 
        "0.77705011532796326484293228023", ",", 
        "0.77705127953606026231471556589", ",", 
        "0.77705414079321075474483889627", ",", 
        "0.77705864116608541802061572223", ",", 
        "0.77706472829345202486525288364", ",", 
        "0.77707235504085093109748533094", ",", 
        "0.77708147918416007473342561234", ",", 
        "0.77709206311947219555831925371", ",", 
        "0.77710407359696213469408560349", ",", 
        "0.77711748147665015198165152076", ",", 
        "0.77713226150417124738342361886", ",", 
        "0.77714839210484317853906078642", ",", 
        "0.777165855194489603951453307062", ",", 
        "0.7771846360056216479022947132", ",", 
        "0.77720472292771303398912820745", ",", 
        "0.77722610736042241010635086285", ",", 
        "0.77724878357872304133603885668", ",", 
        "0.77727274860899596518401788357", ",", 
        "0.77729800211522912625235855583", ",", 
        "0.77732454629454294620203822071", ",", 
        "0.7773523857813331374218864473", ",", 
        "0.77738152755938513251426222376", ",", 
        "0.77741198088137198525343407483", ",", 
        "0.77744375719519963250378651889", ",", 
        "0.777476870076710551934292410045"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77728292817397769212690109971", ",", 
        "0.77726911629442172928351416440", ",", 
        "0.77725751965443351753601140489", ",", 
        "0.7772480220554185097619956950", ",", 
        "0.77724051670867411527634756236", ",", 
        "0.77723490554802926780214105181", ",", 
        "0.777231098603708541163361293046", ",", 
        "0.77722901343146961048777176633", ",", 
        "0.777228574591693586795782588522", ",", 
        "0.77722971317366739681303341568", ",", 
        "0.777232366360794310803225201581", ",", 
        "0.777236477032910302305399063878", ",", 
        "0.77724199340227662974503496980", ",", 
        "0.77724886868016855517408131320", ",", 
        "0.7772570607712914683609414399", ",", 
        "0.777266531993533271500523606237", ",", 
        "0.7772772488208095788705425292", ",", 
        "0.77728918164697951095032163845", ",", 
        "0.77730230456900762096591121872", ",", 
        "0.777316595187724433478738520786", ",", 
        "0.77733203442469653595800340093", ",", 
        "0.77734860635385920654006745235", ",", 
        "0.777366298046692004006346139373", ",", 
        "0.777385099429832196770975639501", ",", 
        "0.777405003154123787206516522973", ",", 
        "0.77742600447419245281868025987", ",", 
        "0.77744810113772008924753915998", ",", 
        "0.77747129328366778753052745749", ",", 
        "0.777495583348763883449334014054", ",", 
        "0.77752097598163495555547018464", ",", 
        "0.777547477964013009257909708098", ",", 
        "0.77757509813850217918757866439", ",", 
        "0.7776038473424336553246579440"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777445667873112355067174672846", ",", 
        "0.7774329476418047790637918453", ",", 
        "0.77742224258583962471524567695", ",", 
        "0.77741343990330499505783451861", ",", 
        "0.77740643581880679010792560885", ",", 
        "0.7774011349209904809368558074", ",", 
        "0.77739744955913367514513136910", ",", 
        "0.77739529929303959568030880308", ",", 
        "0.77739461039107753170528142927", ",", 
        "0.77739531537176208811402123418", ",", 
        "0.77739735258474705134395249834", ",", 
        "0.77740066582753926094259312150", ",", 
        "0.777405203994619480730909084698", ",", 
        "0.77741092075599655939906695286", ",", 
        "0.777417774262523123304170735952", ",", 
        "0.77742572687557001254831264964", ",", 
        "0.77743474491889648260282436167", ",", 
        "0.7774447984507672108203580691", ",", 
        "0.777455861054558326719899739547", ",", 
        "0.77746790964626562781670431372", ",", 
        "0.77748092429748113847224270503", ",", 
        "0.77749488807254123451108666981", ",", 
        "0.777509786878672468998836211211", ",", 
        "0.77752560932807156294819610985", ",", 
        "0.77754234661095515346542325354", ",", 
        "0.77755999237870404440119164482", ",", 
        "0.77757854263630696280250319063", ",", 
        "0.77759799564338114586381063251", ",", 
        "0.77761835182311231576486028552", ",", 
        "0.777639613678515495644954948746", ",", 
        "0.7776617857154713461457286885", ",", 
        "0.777684874372040850933591193502", ",", 
        "0.77770888795360477801482026776"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777599659331420954755911634771", ",", 
        "0.77758764227266748380078179268", ",", 
        "0.77757743977029885164251678865", ",", 
        "0.77756894249532481526348035126", ",", 
        "0.77756204976537966101844014113", ",", 
        "0.777556668907306358577420616886", ",", 
        "0.77755271467661551963041719342", ",", 
        "0.77755010872824027095066877842", ",", 
        "0.77754877913360749390165742401", ",", 
        "0.77754865993957629372295439410", ",", 
        "0.77754969076526439764942939617", ",", 
        "0.77755181643319974716775465716", ",", 
        "0.77755498663160423704072578044", ",", 
        "0.77755915560494495428376992096", ",", 
        "0.77756428187018027997416323300", ",", 
        "0.77757032795638812434164351390", ",", 
        "0.77757726016569513014809072533", ",", 
        "0.77758504835363219797002832117", ",", 
        "0.7775936657272260534452841047", ",", 
        "0.777603088659301332544073514792", ",", 
        "0.777613296517615040640275696962", ",", 
        "0.77762427150757720997707520331", ",", 
        "0.777635998527429868394836112218", ",", 
        "0.777648465034862564618116577006", ",", 
        "0.77766166092413801662122284714", ",", 
        "0.77767557841288714648072151839", ",", 
        "0.777690211937809886222915972131", ",", 
        "0.77770555805858761165005124102", ",", 
        "0.777721615369375705559275172069", ",", 
        "0.77773838441730129505870288831", ",", 
        "0.777755867627442294351109995389", ",", 
        "0.777774069233810086388125409933", ",", 
        "0.777792995215900002290988798965"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777745327721268293226875250533", ",", 
        "0.77773364187619600569322427022", ",", 
        "0.77772356948785683359025646847", ",", 
        "0.777715004778322970600740131168", ",", 
        "0.7777078502401533045395221483", ",", 
        "0.77770201602415074321648498937", ",", 
        "0.777697419381766910964986783371", ",", 
        "0.77769398415677428624197609641", ",", 
        "0.777691640321407052530609850621", ",", 
        "0.77769032355268572609057244584", ",", 
        "0.77768997484509527413566925363", ",", 
        "0.777690540156189158810855681126", ",", 
        "0.777691970082048830900058068035", ",", 
        "0.7776942195598451495280931887", ",", 
        "0.777697247595029823439839870398", ",", 
        "0.7777010170109354556114039592", ",", 
        "0.777705494218785800949336238546", ",", 
        "0.777710649006316634823173007206", ",", 
        "0.77771645434338499853493328809", ",", 
        "0.77772288620310301038098767712", ",", 
        "0.77772992339717407941539116511", ",", 
        "0.777737547424236141541926678797", ",", 
        "0.77774574233013013224721814051", ",", 
        "0.77775449457911379426571319640", ",", 
        "0.77776379293513239316233031744", ",", 
        "0.777773628352340126923309331722", ",", 
        "0.777783993874139980238840523466", ",", 
        "0.77779488454007638534608389574", ",", 
        "0.777806297299975100701713828187", ",", 
        "0.777818230934778907147294649016", ",", 
        "0.77783068598357666957335651657", ",", 
        "0.777843664676367571132533911309", ",", 
        "0.77785717087214238575773495954"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777883103114969479027664424077", ",", 
        "0.77787139278213353916518337913", ",", 
        "0.77786109440474969399389826965", ",", 
        "0.777852105835959273595731656477", ",", 
        "0.77784433282724240023912423612", ",", 
        "0.777837688441396919515548307253", ",", 
        "0.77783209251791552982878219627", ",", 
        "0.77782747118558657408573329688", ",", 
        "0.77782375641770570816386847950", ",", 
        "0.777820885625781769254744077026", ",", 
        "0.777818801288058771190409526643", ",", 
        "0.77781745060956413631665690618", ",", 
        "0.777816785210737203437439747552", ",", 
        "0.77781676084199710573747401878", ",", 
        "0.777817337121879981475945328986", ",", 
        "0.77781847729661625790544022034", ",", 
        "0.77782014801923301246438730220", ",", 
        "0.777822319146457292899053473318", ",", 
        "0.77782496355186650743105890214", ",", 
        "0.777828056953883975887179083702", ",", 
        "0.777831577757353566026971916323", ",", 
        "0.777835506907548872130317461339", ",", 
        "0.77783982775558124706560576889", ",", 
        "0.77784452593426860082741624572", ",", 
        "0.777849589243614483458529598296", ",", 
        "0.777855007545125684711207516966", ",", 
        "0.777860772664267382623444039598", ",", 
        "0.77786687830041862001790024286", ",", 
        "0.77787331994374834330538418158", ",", 
        "0.77788009479848407562710940829", ",", 
        "0.777887201712092112961333889093", ",", 
        "0.777894641109930456282233166739", ",", 
        "0.77790241493497399455126933708"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77801342033836389387051216553", ",", 
        "0.778001345823480005648503606018", ",", 
        "0.777990481444950390273323083896", ",", 
        "0.777980728768776563190251925173", ",", 
        "0.777971996891341278527056795037", ",", 
        "0.77796420187760127730954911243", ",", 
        "0.777957266249416069517280317654", ",", 
        "0.77795111851904863771522813105", ",", 
        "0.7779456927634151571336638013", ",", 
        "0.777940928235138374313720125069", ",", 
        "0.77793676900688113986114286723", ",", 
        "0.77793316364580967061599674951", ",", 
        "0.77793006491536643903554519036", ",", 
        "0.777927429501825387854274535363", ",", 
        "0.777925217763362005336108883198", ",", 
        "0.77792339349960164491241357539", ",", 
        "0.77792192373981480030300520135", ",", 
        "0.77792077854811088181059552395", ",", 
        "0.777919930844145028914372489528", ",", 
        "0.77791935623799795543865021184", ",", 
        "0.777919032878018785994877266237", ",", 
        "0.77791894131053708578865729312", ",", 
        "0.777919064350454372465427042576", ",", 
        "0.777919386961818701181149714174", ",", 
        "0.77791989614756964003734925125", ",", 
        "0.777920580847716165692422379189", ",", 
        "0.77792143184527764561273294824", ",", 
        "0.77792244167937896109922012140", ",", 
        "0.77792360456494569446744602281", ",", 
        "0.777924916318494800559817370938", ",", 
        "0.777926374289560878938232699658", ",", 
        "0.77792797729733856531730656759", ",", 
        "0.777929725572158118472386306278"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77813671887491161515245268572", ",", 
        "0.778123956249165636947805784262", ",", 
        "0.77811220171114127607853273225", ",", 
        "0.77810136062315393354979798225", ",", 
        "0.77809134551430457381968237074", ",", 
        "0.77808207554382763178329992853", ",", 
        "0.77807347601230768061763350627", ",", 
        "0.778065477916014927578461930906", ",", 
        "0.778058017540129376587796490998", ",", 
        "0.77805103608708177307214321628", ",", 
        "0.778044479336643987249146346024", ",", 
        "0.77803829733475902567741849942", ",", 
        "0.77803244410841722790972793434", ",", 
        "0.778026877404165479924071970026", ",", 
        "0.77802155844808487177662532101", ",", 
        "0.7780164517252929855409828961", ",", 
        "0.77801152477722326917052035043", ",", 
        "0.778006748015108653273545509568", ",", 
        "0.778002094548252251724819421051", ",", 
        "0.777997540025806883602845826982", ",", 
        "0.77799306249090921489140313650", ",", 
        "0.777988642246125253764056976158", ",", 
        "0.777984261729263243000959917816", ",", 
        "0.777979905398698994223390273144", ",", 
        "0.777975559627438558928765674464", ",", 
        "0.777971212605214849607133998712", ",", 
        "0.777966854247979308092886714197", ",", 
        "0.777962476114207759355872254101", ",", 
        "0.777958071327491886066487596518", ",", 
        "0.777953634504934930203454627061", ",", 
        "0.77794916169091281927147235866", ",", 
        "0.77794465029580041047043699823", ",", 
        "0.77794009903929737566076204739"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77825344281708009963384034014", ",", 
        "0.77823968368345415970176932326", ",", 
        "0.77822673045185840422900854562", ",", 
        "0.77821449236588139474798257486", ",", 
        "0.77820288547681064728380509059", ",", 
        "0.77819183213203082573721696623", ",", 
        "0.778181260509025428046469190053", ",", 
        "0.77817110419044880864881286226", ",", 
        "0.77816130177623300963517076605", ",", 
        "0.77815179652913232448057959755", ",", 
        "0.77814253605049531419196111880", ",", 
        "0.778133471983395648871083173861", ",", 
        "0.778124559740555302866374775667", ",", 
        "0.77811575825476118665735122527", ",", 
        "0.77810702974971350758457345655", ",", 
        "0.7780983395294547137852879389", ",", 
        "0.778089655784715011557534693872", ",", 
        "0.778080949414676962426327640654", ",", 
        "0.778072193862810011181337102867", ",", 
        "0.778063364965558109102678618131", ",", 
        "0.77805444081278174807367428887", ",", 
        "0.77804540161896134902423746980", ",", 
        "0.7780362296042634876631042008", ",", 
        "0.778026908884656151443077954472", ",", 
        "0.77801742537033521085348094090", ",", 
        "0.778007766671792528826195665179", ",", 
        "0.777997922012917481370667051574", ",", 
        "0.777987882150578876073599318904", ",", 
        "0.77797763930018399960156897422", ",", 
        "0.777967187066756389939439034811", ",", 
        "0.777956520381114434838254713066", ",", 
        "0.7779456354407695061979509951", ",", 
        "0.77793452965519545982944284495"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77836404086210388943022597114", ",", 
        "0.77834899212914712888557077610", ",", 
        "0.778334547071869204841076291888", ",", 
        "0.77832061890140827881722877371", ",", 
        "0.778307127282150742293185171338", ",", 
        "0.77829399784503265199205769818", ",", 
        "0.778281161744187821146753848614", ",", 
        "0.77826855525262773190391787933", ",", 
        "0.77825611939311338141250997527", ",", 
        "0.77824379960079738744790207151", ",", 
        "0.7782315454145834169876741546", ",", 
        "0.778219310194475538762339557923", ",", 
        "0.778207050862477870853110376899", ",", 
        "0.77819472766485960470222766902", ",", 
        "0.77818230395382622208309103988", ",", 
        "0.77816974598683802982127475709", ",", 
        "0.77815702274199510420994227223", ",", 
        "0.77814410574806605010854726117", ",", 
        "0.778130968927878981148696966987", ",", 
        "0.77811758845391886193369063948", ",", 
        "0.7781039426150876074139130742", ",", 
        "0.77809001169368367211403002888", ",", 
        "0.77807577785174765208661153023", ",", 
        "0.77806122502600086649024897102", ",", 
        "0.7780463388306760382265234713", ",", 
        "0.778031106467603981320652864477", ",", 
        "0.77801551664297844277525833405", ",", 
        "0.777999559490273657576717856163", ",", 
        "0.77798322649883639178428256242", ",", 
        "0.777966510447716830482421019933", ",", 
        "0.77794940534434111024374429097", ",", 
        "0.77793190636766303817271442355", ",", 
        "0.77791400981546397020153515034"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77846896634947259816047609600", ",", 
        "0.77845235001193340292193606033", ",", 
        "0.77843613518311706931224622668", ",", 
        "0.778420239129088657393997387659", ",", 
        "0.778404585219456541697602322794", ",", 
        "0.77838910246539137247984078275", ",", 
        "0.778373725098749102273283199805", ",", 
        "0.77835839218820215496675140007", ",", 
        "0.77834304728873469635612013757", ",", 
        "0.778327638121255656183881879894", ",", 
        "0.77831211627943362504980966574", ",", 
        "0.778296436961167026652917277344", ",", 
        "0.77828055872237625280609294784", ",", 
        "0.7782644432510462524769948160", ",", 
        "0.77824805515966229323256215751", ",", 
        "0.778231361794371654198693168173", ",", 
        "0.77821433305937281003485645977", ",", 
        "0.77819694125518378870843267420", ",", 
        "0.77817916092957506503841852768", ",", 
        "0.77816096874007153482798594709", ",", 
        "0.778142343327034502019604569768", ",", 
        "0.77812326519642969121556196667", ",", 
        "0.77810371661147237250389616508", ",", 
        "0.7780836814924168965219247164", ",", 
        "0.77806314532382628714989815453", ",", 
        "0.778042095068718907742439413573", ",", 
        "0.778020519089044379136498768557", ",", 
        "0.777998407071990566288647274794", ",", 
        "0.77797574996166816716974654922", ",", 
        "0.777952539895759763907549239741", ",", 
        "0.77792877014675660188129240540", ",", 
        "0.77790443506743926326788043934", ",", 
        "0.77787953004028816574613606177"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778568677337734552152033240274", ",", 
        "0.77855023026345905996663001596", ",", 
        "0.77853198269379646332221843957", ",", 
        "0.77851385603797559943867443144", ",", 
        "0.77849577746390559229551550559", ",", 
        "0.778477679460690977198926116058", ",", 
        "0.77845949944002781734464867737", ",", 
        "0.77844117937260352571481855562", ",", 
        "0.77842266545605167835473077426", ",", 
        "0.778403907811390107364741666282", ",", 
        "0.778384860205202663275378428898", ",", 
        "0.778365479795117989794343136069", ",", 
        "0.77834572689639742813306012678", ",", 
        "0.778325564767673060648912170992", ",", 
        "0.778304959414079635971358820808", ",", 
        "0.77828387940620391733092433600", ",", 
        "0.778262295713434664705559033384", ",", 
        "0.77824018155043843606512191639", ",", 
        "0.77821751223561279460372382633", ",", 
        "0.7781942650604811865346278908", ",", 
        "0.778170419169094321869106938734", ",", 
        "0.778145955446592759349339939661", ",", 
        "0.778120856416165800952492097765", ",", 
        "0.77809510614371382294997396447", ",", 
        "0.778068690149585758539603171466", ",", 
        "0.7780415953268214353526078604", ",", 
        "0.77801380986538059301882107661", ",", 
        "0.777985323181887307248377184653", ",", 
        "0.7779561258544607969417503164", ",", 
        "0.77792620956224169228599157395", ",", 
        "0.77789556702925723882967306334", ",", 
        "0.77786419197229999817768514133", ",", 
        "0.777832079052522728358965355446"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778663636718396843106091284955", ",", 
        "0.77864311044088501625873680665", ",", 
        "0.77862258193331240699111894128", ",", 
        "0.778601976836904317805737594194", ",", 
        "0.77858122621163010924595166425", ",", 
        "0.778560266122960085362894161629", ",", 
        "0.77853903726530460422387494426", ",", 
        "0.778517484618475700695324948747", ",", 
        "0.77849555713391665750979298781", ",", 
        "0.77847320744780121438047986290", ",", 
        "0.7784503916184178153435579480", ",", 
        "0.77842706888553093495222286720", ",", 
        "0.778403201449655817497803549973", ",", 
        "0.77837875426939899142995498594", ",", 
        "0.77835369487520821530080998690", ",", 
        "0.778327993198045132220151144979", ",", 
        "0.77830162141164451255918638834", ",", 
        "0.77827455378715785699623055771", ",", 
        "0.77824676655909832177758773926", ",", 
        "0.77821823780161016469003549758", ",", 
        "0.77818894731418072003444191635", ",", 
        "0.778158876515997627314621945246", ",", 
        "0.778128008348229827916899143742", ",", 
        "0.77809632718357872854090262700", ",", 
        "0.778063818742506805730374083528", ",", 
        "0.77803047001560557956136799229", ",", 
        "0.777996269191614008398525059797", ",", 
        "0.777961205590642559883894973747", ",", 
        "0.777925269602198033024124721598", ",", 
        "0.777888452627640116362422023962", ",", 
        "0.77785074702673308656767270315", ",", 
        "0.77781214606798535084358251722", ",", 
        "0.777772643882496043502457807422"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.778754312364858420515417836075", ",", 
        "0.77873147288085357758887357", ",", 
        "0.77870842981102996966090165405", ",", 
        "0.77868511311775371134038683422", ",", 
        "0.778661457847201650694518256", ",", 
        "0.778637403740074814752132882906", ",", 
        "0.778612894876823980980858729802", ",", 
        "0.77858787935394346017887432194", ",", 
        "0.77856230898827090287089161362", ",", 
        "0.77853613904656648377230089600", ",", 
        "0.778509327997940200161867962563", ",", 
        "0.77848183728695642558019127209", ",", 
        "0.7784536311254747611667674453", ",", 
        "0.77842467630148948378447245138", ",", 
        "0.77839494200340984126874440595", ",", 
        "0.778364399658382981699253874418", ",", 
        "0.77833302278340293270747157899", ",", 
        "0.778300786848074945913616545269", ",", 
        "0.77826766914801658431539499248", ",", 
        "0.77823364868797680606424835122", ",", 
        "0.778198706073843424894034928432", ",", 
        "0.77816282341278896162866856783", ",", 
        "0.77812598422087614116013558549", ",", 
        "0.77808817333750809695185364005", ",", 
        "0.77804937684616556389783865724", ",", 
        "0.778009582000924710745385250749", ",", 
        "0.777968777158295436230775364766", ",", 
        "0.77792695171396150157029416403", ",", 
        "0.77788409604404130097448075293", ",", 
        "0.777840201450521827010075302406", ",", 
        "0.777795260110548862597552669987", ",", 
        "0.77774926502928397442387276902", ",", 
        "0.777702209996063801949541834"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77884117731443204185806507996", ",", 
        "0.778815804885902076309854085283", ",", 
        "0.77879002800683387859399901532", ",", 
        "0.77876378104988765090868977702", ",", 
        "0.77873700314167329851632138685", ",", 
        "0.77870963779710635787776248820", ",", 
        "0.77868163258613860294537738484", ",", 
        "0.77865293882963278996591860205", ",", 
        "0.77862351132150941348295137306", ",", 
        "0.77859330807460830265341521363", ",", 
        "0.77856229008798507398311766510", ",", 
        "0.77853042113360676607306908815", ",", 
        "0.77849766756062662880399280888", ",", 
        "0.778463998115608660584782016576", ",", 
        "0.77842938377724122599373826554", ",", 
        "0.77839379760422866275351962745", ",", 
        "0.778357214595182559522335993722", ",", 
        "0.7783196115594524013697195199", ",", 
        "0.77828096699794031747386539371", ",", 
        "0.7782412609930382746673751210", ",", 
        "0.778200475106909591528600838941", ",", 
        "0.778158592287411279853374118987", ",", 
        "0.778115596781020484356273002571", ",", 
        "0.77807147405218808975138770806", ",", 
        "0.77802621070859618801713986610", ",", 
        "0.777979794431844242041640066654", ",", 
        "0.777932213913132055288403095128", ",", 
        "0.777883458793546597731757921819", ",", 
        "0.777833519608594819382483656421", ",", 
        "0.777782387736656221838345025427", ",", 
        "0.777730055351057524331133961848", ",", 
        "0.77767651537549757995572004703", ",", 
        "0.777621761442574059056800520482"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77892470998159385751371750215", ",", 
        "0.778896598941442176538767709186", ",", 
        "0.77886788319159609182254414452", ",", 
        "0.7788385016038523328144687828", ",", 
        "0.778808397479233132224260570165", ",", 
        "0.778777518205643326594687011437", ",", 
        "0.778745814945800987665444604693", ",", 
        "0.77871324235242140848431481505", ",", 
        "0.77867975830796957019195693636", ",", 
        "0.778645323686590790704085353896", ",", 
        "0.778609902136088450220262687901", ",", 
        "0.77857345987804609563617010538", ",", 
        "0.778535965524392803050548473411", ",", 
        "0.778497389908888836754066752307", ",", 
        "0.778457705932166331577927576421", ",", 
        "0.77841688841909949285408594618", ",", 
        "0.77837491398740286347835312956", ",", 
        "0.778331760926466467439788533718", ",", 
        "0.77828740908553476937302608221", ",", 
        "0.77824183977042383983292012218", ",", 
        "0.778195035648049149508342462022", ",", 
        "0.778146980658106135199753686267", ",", 
        "0.778097659931308049889650309496", ",", 
        "0.77804705971364147220268241447", ",", 
        "0.77799516729614994632151388234", ",", 
        "0.77794197094980120085765351176", ",", 
        "0.77788745986503382448805398773", ",", 
        "0.777831624095615659113126997574", ",", 
        "0.77777445450647894995280692269", ",", 
        "0.77771594272522685637545736921", ",", 
        "0.77765608109703262183393665425", ",", 
        "0.77759486264267683071719549329", ",", 
        "0.777532281019490013967613396482"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77900539440064623667141119855", ",", 
        "0.77897435296146757266519987160", ",", 
        "0.77894250727569053521426281481", ",", 
        "0.77890980080244452289238507952", ",", 
        "0.778876181110558419221462761666", ",", 
        "0.778841599559151724927952146733", ",", 
        "0.77880601100643772836767318658", ",", 
        "0.778769373543925356252119227349", ",", 
        "0.77873164825351882938065342709", ",", 
        "0.778692798985288719276324705422", ",", 
        "0.77865279215392946286530374742", ",", 
        "0.77861159655213114059968145789", ",", 
        "0.778569183179281056510084241147", ",", 
        "0.778525525084076563962993750672", ",", 
        "0.778480597219777410205310954938", ",", 
        "0.778434376310956005658204015354", ",", 
        "0.778386840730719521246292521117", ",", 
        "0.778337970387480366447788499557", ",", 
        "0.77828774662044295520696410895", ",", 
        "0.778236152103056077519860756538", ",", 
        "0.7781831707537528386901441483", ",", 
        "0.7781287876533650332670570687", ",", 
        "0.778072988968656884239139439998", ",", 
        "0.778015761881475085744559435102", ",", 
        "0.777957094523058727774775238106", ",", 
        "0.77789697591309455816603684542", ",", 
        "0.777835395903140681379821351078", ",", 
        "0.777772345124075672177665028482", ",", 
        "0.77770781493726060672749187946", ",", 
        "0.7776417973891290468662533720", ",", 
        "0.777574285168944875736377564443", ",", 
        "0.77750527156949035827978269076", ",", 
        "0.77743475045046713909629790727"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.779083720495989921935539539893", ",", 
        "0.77904957056116054488465443143", ",", 
        "0.77901441768369913413930708971", ",", 
        "0.77897820999726761493886097857", ",", 
        "0.77894089943095923291292647380", ",", 
        "0.77890244141243193990252425055", ",", 
        "0.77886279459723507445065013008", ",", 
        "0.778821920621718766406938801229", ",", 
        "0.77877978387720552790436830395", ",", 
        "0.77873635130335820223406206992", ",", 
        "0.778691592198902485793124032352", ",", 
        "0.77864547804805961601223443339", ",", 
        "0.77859798236121897029824381796", ",", 
        "0.778549080528534211661646435394", ",", 
        "0.778498749685262803873366219426", ",", 
        "0.77844696858778941388941889779", ",", 
        "0.77839371749938083631542900836", ",", 
        "0.77833897808481527395913944884", ",", 
        "0.77828273331311353184600650217", ",", 
        "0.77822496736767518358317188464", ",", 
        "0.77816566556319014117806467273", ",", 
        "0.778104814268756255505135828446", ",", 
        "0.7780424008366874273414403253", ",", 
        "0.777978413536544946896492461608", ",", 
        "0.77791284149396804146482543548", ",", 
        "0.77784567463391845637945900163", ",", 
        "0.777776903627988815982274914062", ",", 
        "0.777706519845455941822181704613", ",", 
        "0.77763451530778862615611719880", ",", 
        "0.77756088264634490649023889545", ",", 
        "0.77748561506301695848690911917", ",", 
        "0.77740870629360258282293723839", ",", 
        "0.77733015057370113914332594408"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.779160184378175232964943743574", ",", 
        "0.779122761354538775231998622438", ",", 
        "0.77908413765342148848035788374", ",", 
        "0.77904426616885793556161749253", ",", 
        "0.779003103281363056349651523451", ",", 
        "0.778960608583192404616090871909", ",", 
        "0.77891674462782255074862281765", ",", 
        "0.778871476701239394731276656325", ",", 
        "0.778824772612890157508436303974", ",", 
        "0.77877660250439016717981225064", ",", 
        "0.77872693867428254618652522532", ",", 
        "0.77867575541733124176493050115", ",", 
        "0.77862302887698870995570798249", ",", 
        "0.77856873690982170686761968739", ",", 
        "0.778512858960804426541544049374", ",", 
        "0.778455375948499697907474941832", ",", 
        "0.778396270159247884251735468053", ",", 
        "0.778335525149571052035721696632", ",", 
        "0.77827312565607822444415395847", ",", 
        "0.77820905751222726760780566293", ",", 
        "0.778143307571361183444168512016", ",", 
        "0.778075863635492182983156076709", ",", 
        "0.77800671438935665707480548928", ",", 
        "0.77793584933930872042617414119", ",", 
        "0.77786325875665996951870984889", ",", 
        "0.777788933625108982321939203466", ",", 
        "0.77771286559193635222087408118", ",", 
        "0.777635046922670089930691652106", ",", 
        "0.77755547045895239748301142616", ",", 
        "0.7774741295793624281924202791", ",", 
        "0.77739101816297097011922120955", ",", 
        "0.77730613055542227045969870055", ",", 
        "0.77721946153735566923819892889"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.779235288663838084562888487322", ",", 
        "0.77919444127521734291789235297", ",", 
        "0.77915219655723153118918131550", ",", 
        "0.779108512248392237875339555954", ",", 
        "0.77906334927011803454652016765", ",", 
        "0.77901667147368339509265364928", ",", 
        "0.778968445409462930944008614491", ",", 
        "0.77891864011625212753843448506", ",", 
        "0.778867226928692286530333627405", ",", 
        "0.778814179301043819602667911362", ",", 
        "0.778759472645742383172798557342", ",", 
        "0.778703084185340003292702037978", ",", 
        "0.77864499281658125128361492487", ",", 
        "0.77858517898549521974868677564", ",", 
        "0.778523624572499694664015083864", ",", 
        "0.778460312786616404786532791818", ",", 
        "0.778395228067987183666238068406", ",", 
        "0.7783283559979617140785347280", ",", 
        "0.77825968321609946549207830863", ",", 
        "0.77818919734349254809868538617", ",", 
        "0.77811688691187342014793876652", ",", 
        "0.778042741298022508400270037869", ",", 
        "0.77796675066303654156319179474", ",", 
        "0.77788890589605937216811240875", ",", 
        "0.77780919856211381534862340876", ",", 
        "0.77772762085370603874925891782", ",", 
        "0.777644165545903713907732828171", ",", 
        "0.77755882595461585324224288657", ",", 
        "0.77747159589782633179348200746", ",", 
        "0.777382469659554814489565765568", ",", 
        "0.77729144195633842993853456805", ",", 
        "0.7771985079060452734507649906", ",", 
        "0.777103662998846882443785909341"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77930954281752412059009419399", ",", 
        "0.77926513291825611061285011247", ",", 
        "0.77921913024371759879711068711", ",", 
        "0.779171497458878282832434412269", ",", 
        "0.77912220011348146717412414092", ",", 
        "0.779071206410221455755710591262", ",", 
        "0.779018486993342177155575507331", ",", 
        "0.77896401475562642826562589476", ",", 
        "0.778907764661970699426678411355", ",", 
        "0.778849713587938580087621178216", ",", 
        "0.7787898401718598884749569675", ",", 
        "0.77872812467919605117337268360", ",", 
        "0.77866454887802756788010257693", ",", 
        "0.77859909592463894735539386140", ",", 
        "0.77853175025828228833123889968", ",", 
        "0.778462497504294427464174888158", ",", 
        "0.778391324384825776528121269493", ",", 
        "0.778318218636512915212647789581", ",", 
        "0.77824316893449281581978790646", ",", 
        "0.77816616482221522703012326272", ",", 
        "0.778087196646562084881442144128", ",", 
        "0.7780062554978295906951613564", ",", 
        "0.77792333315417044466657135797", ",", 
        "0.77783842203013121592338793298", ",", 
        "0.77775151512895346059402850176", ",", 
        "0.77766260599833740349795753230", ",", 
        "0.77757168868939415831020156184", ",", 
        "0.7774787577185369113293655617", ",", 
        "0.77738380803208353112563547744", ",", 
        "0.77728683497336295127417141566", ",", 
        "0.77718783425213563650083809004", ",", 
        "0.77708680191615468761515683046", ",", 
        "0.77698373432470884794963649934"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77938346351326225498175274085", ",", 
        "0.77933536590091888347339083481", ",", 
        "0.77928548139739676240855315408", ",", 
        "0.779233777673583179034970725379", ",", 
        "0.77918022499251138868187572818", ",", 
        "0.77912479599828484524315241403", ",", 
        "0.779067465523601678947432220275", ",", 
        "0.77900821041403143451578571461", ",", 
        "0.77894700936740133126156550427", ",", 
        "0.77888384278682948205691932630", ",", 
        "0.778818692646100936461589503216", ",", 
        "0.778751542366221946378354120234", ",", 
        "0.77868237670211093984690586674", ",", 
        "0.77861118163849343781949629305", ",", 
        "0.77853794429416437698815453122", ",", 
        "0.77846265283386657801715664539", ",", 
        "0.778385296387109780138365406299", ",", 
        "0.778305864973321926009386649331", ",", 
        "0.7782243494327842456643304471", ",", 
        "0.7781407413628550425360349532", ",", 
        "0.77805503305903470036771597522", ",", 
        "0.777967217460466980954884443762", ",", 
        "0.777877288099509757328311100496", ",", 
        "0.77778523905504243971159921393", ",", 
        "0.777691064909207953014217572955", ",", 
        "0.7775947607073146100387782328", ",", 
        "0.777496321920647941198171722869", ",", 
        "0.77739574441196479475083646866", ",", 
        "0.777293024403462080353493038", ",", 
        "0.77718815844703063032338286154", ",", 
        "0.77708114339662100688166383186", ",", 
        "0.77697197638256287504224144922", ",", 
        "0.77686065478769295369693466212"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77945757501356628553740450860", ",", 
        "0.779405677239986852994457284437", ",", 
        "0.77935179991410925384621415028", ",", 
        "0.779295915789268124307628638907", ",", 
        "0.77923799992389219992287365495", ",", 
        "0.77917802949067283960667931515", ",", 
        "0.779115983602567105631906944939", ",", 
        "0.779051843153964161522861697763", ",", 
        "0.77898559067552932992682862422", ",", 
        "0.778917210201403050189494696146", ",", 
        "0.77884668714757520265634446625", ",", 
        "0.778774008200381405472628296821", ",", 
        "0.77869916121417915699215803366", ",", 
        "0.778622135117360000290227891835", ",", 
        "0.77854291982594086969966562917", ",", 
        "0.77846150616405486216160450523", ",", 
        "0.778377885790730086127372544451", ",", 
        "0.77829205113240604130979803987", ",", 
        "0.7782039953206910966831130614", ",", 
        "0.778113712134912863961513154502", ",", 
        "0.77802119594905630770827913684", ",", 
        "0.777926441682722900156186315242", ",", 
        "0.777829444755778550492027287853", ",", 
        "0.777730201046388879806011072814", ",", 
        "0.7776287068521680814221672296", ",", 
        "0.77752495885419245914028669645", ",", 
        "0.777418954083652086798224760528", ",", 
        "0.77731068989093415747228354136", ",", 
        "0.77720016391694973262277086280", ",", 
        "0.77708737406653197490465510782", ",", 
        "0.77697231848374874247183361507", ",", 
        "0.776854995528985804755172208885", ",", 
        "0.776735403757669058036372191757"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dab", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.774619454863250213643539829346", ",", 
        "0.77463217444418665413825058437", ",", 
        "0.77463256716436346950943098769", ",", 
        "0.77462050909021575570768845481", ",", 
        "0.774595853318348963298710213866", ",", 
        "0.77455843115941785937412258363", ",", 
        "0.77450805316195057142915448826", ",", 
        "0.7744445099971150830838628044", ",", 
        "0.77436757322234559647750666113", ",", 
        "0.77427699593916916572123199602", ",", 
        "0.77417251335840952137734861610", ",", 
        "0.77405384328412277341635889366", ",", 
        "0.77392068652608004617655821797", ",", 
        "0.773772727249307277693565391688", ",", 
        "0.77360963326808332784170759372", ",", 
        "0.77343105629085210793513361474", ",", 
        "0.77323663212169624514773282336", ",", 
        "0.77302598082332698582182174070", ",", 
        "0.77279870684594950523251577897", ",", 
        "0.772554399125849450108587991995", ",", 
        "0.77229263115710280499732747541", ",", 
        "0.77201296103942649871272640386", ",", 
        "0.77171493150485269021029807486", ",", 
        "0.77139806992561792249789535348", ",", 
        "0.77106188830540298893158154101", ",", 
        "0.77070588325583505586597704098", ",", 
        "0.770329535959965763726410345605", ",", 
        "0.769932312124263785432721034171", ",", 
        "0.76951366192050431427276796689", ",", 
        "0.76907301991879830794120191273", ",", 
        "0.76860980501287854996841828500", ",", 
        "0.76812342033864555418216471841", ",", 
        "0.76761325318687216237547306569"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.774888998188578320078073025008", ",", 
        "0.774911721164247760709032899797", ",", 
        "0.774921845149898104016652195629", ",", 
        "0.77491925656350270000410454338", ",", 
        "0.77490381741329948937544092596", ",", 
        "0.77487536656993195844292955437", ",", 
        "0.77483372086704619644596204982", ",", 
        "0.774778676052652423038914553053", ",", 
        "0.77471000761030268098132866499", ",", 
        "0.77462747146640863632002977964", ",", 
        "0.77453080459773111317273635831", ",", 
        "0.77441972555114045248059378068", ",", 
        "0.774293934886112544414197933376", ",", 
        "0.77415311554903929369595012466", ",", 
        "0.77399693318725327698578156084", ",", 
        "0.77382503640966070334008500707", ",", 
        "0.77363705700001667216286239258", ",", 
        "0.77343261008813911884666409881", ",", 
        "0.77321129428372363617365249151", ",", 
        "0.772972691776874642342134231925", ",", 
        "0.77271636840899583386867534433", ",", 
        "0.77244187371727336453561089073", ",", 
        "0.77214874095562935482515860520", ",", 
        "0.7718364870947132516428722040", ",", 
        "0.77150461280322753380383456079", ",", 
        "0.77115260241264661447146241225", ",", 
        "0.77077992386717869051564324239", ",", 
        "0.770386028660635598397372688498", ",", 
        "0.76997035176171191497259767034", ",", 
        "0.76953231152902854370038265600", ",", 
        "0.76907130961716522370466302", ",", 
        "0.76858673087478851468930264946", ",", 
        "0.76807794323587486633441738022"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.775143866204637490456264452326", ",", 
        "0.77517621945470771200036056536", ",", 
        "0.77519570001871705384977709428", ",", 
        "0.77520220471798880013227745890", ",", 
        "0.7751956045438102939058474306", ",", 
        "0.77517574601485514348994464157", ",", 
        "0.77514245235203174398323487016", ",", 
        "0.77509552449429874630774212071", ",", 
        "0.77503474197556844973844852941", ",", 
        "0.77495986367995176249056816917", ",", 
        "0.774870628490186332903343000266", ",", 
        "0.77476675584205405860194039535", ",", 
        "0.77464794619587144760620153071", ",", 
        "0.7745138814346739770617481517", ",", 
        "0.77436422519747083771494982880", ",", 
        "0.774198623154884029573902451013", ",", 
        "0.77401670323357660097892208593", ",", 
        "0.77381807579509481024624551401", ",", 
        "0.77360233377407811924038070399", ",", 
        "0.77336905278021251524981362821", ",", 
        "0.77311779116780274742068134076", ",", 
        "0.77284809007640595151448806107", ",", 
        "0.772559473445592972831435426979", ",", 
        "0.772251448006576169231860851317", ",", 
        "0.77192350325315654718764142705", ",", 
        "0.771575111394192778147364270923", ",", 
        "0.77120572728957487045299549440", ",", 
        "0.77081478837149168484513714963", ",", 
        "0.77040171455261035183167757922", ",", 
        "0.769965908122633771706406702422", ",", 
        "0.76950675363456698757327537609", ",", 
        "0.76902361778190192459728714138", ",", 
        "0.7685158492678207054341562490"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77538430065417187747026088767", ",", 
        "0.77542592689894372118654822084", ",", 
        "0.77545440540264528112087848874", ",", 
        "0.775469643436740625947223334726", ",", 
        "0.775471521042018853963656402149", ",", 
        "0.77545989246827987451952974207", ",", 
        "0.77543458742087213526772022617", ",", 
        "0.77539541213877770785852259980", ",", 
        "0.77534215032537086597333347834", ",", 
        "0.77527456394998026770287435841", ",", 
        "0.77519239393586198616737066588", ",", 
        "0.775095360748059678393261059395", ",", 
        "0.77498316489282295857588386328", ",", 
        "0.7748554873387214284963046897", ",", 
        "0.77471198986828540162420216953", ",", 
        "0.77455231536788856295123807412", ",", 
        "0.77437608806263241105996194033", ",", 
        "0.77418291370217227630577143925", ",", 
        "0.773972379702719159813361073829", ",", 
        "0.7737440552498432052143333746", ",", 
        "0.773497491366178747304598376459", ",", 
        "0.77323222094767536392691013834", ",", 
        "0.77294775877164390464055144577", ",", 
        "0.772643601479502396996542060146", ",", 
        "0.77231922753682668250002364056", ",", 
        "0.771974097173048360932132410182", ",", 
        "0.771607652302912799804623417522", ",", 
        "0.77121931643160804589146566439", ",", 
        "0.77080849454529755850517569379", ",", 
        "0.77037457298863241667804910793", ",", 
        "0.76991691933067914285350540086", ",", 
        "0.76943488222057503179414170587", ",", 
        "0.768927791234111702748580609651"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77561054950773176811494230793", ",", 
        "0.77566110720860063371353892924", ",", 
        "0.77569824098560119073001543522", ",", 
        "0.77572186860185176047128974109", ",", 
        "0.77573187920893716816768890856", ",", 
        "0.77572813486580134982386213025", ",", 
        "0.77571047185436925480591736948", ",", 
        "0.77567870181767201226423639282", ",", 
        "0.77563261274254341419269765019", ",", 
        "0.77557196980584166534740503958", ",", 
        "0.77549651610052535117597790892", ",", 
        "0.7754059732556932096689303510", ",", 
        "0.77530004196281547133829180257", ",", 
        "0.77517840241878450582784654589", ",", 
        "0.77504071469504848033887034694", ",", 
        "0.77488661904092593155328871248", ",", 
        "0.77471573612820034219432138678", ",", 
        "0.7745276672432360732120620482", ",", 
        "0.77432199443211875250204086628", ",", 
        "0.7740982806036864402377614208", ",", 
        "0.77385606959476748545901705319", ",", 
        "0.77359488620146427872492610878", ",", 
        "0.773314236179908408507680927802", ",", 
        "0.773013606219553018076030651462", ",", 
        "0.77269246389175478612695220581", ",", 
        "0.772350257576124418524725306726", ",", 
        "0.771986416366885300896418931333", ",", 
        "0.77160034996127028821912995596", ",", 
        "0.77119144853180243988051298176", ",", 
        "0.77075908258414335836218412973", ",", 
        "0.77030260280204964854719263231", ",", 
        "0.76982133988085128092217224903", ",", 
        "0.76931460435075305829801620184"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77582286606329301487496693452", ",", 
        "0.775882029308413953176147955926", ",", 
        "0.77592749157200509425521663660", ",", 
        "0.77595918114483088431578612987", ",", 
        "0.775976996345217980556020954779", ",", 
        "0.77598080711405718621339513643", ",", 
        "0.77597045639686007114675792189", ",", 
        "0.77594576133964784850182136067", ",", 
        "0.77590651432162013418070528941", ",", 
        "0.775852483844329361666154459859", ",", 
        "0.775783415294367981757025584541", ",", 
        "0.77569903159427479400856048078", ",", 
        "0.77559903375441411723249588044", ",", 
        "0.7754831013369198593582972017", ",", 
        "0.775350892841378879612381676571", ",", 
        "0.7752020460207155452004437291", ",", 
        "0.77503617813469993860165985575", ",", 
        "0.77485288614760907808040308891", ",", 
        "0.77465174687580153121049471017", ",", 
        "0.77443231709030233955927826912", ",", 
        "0.77419413357892164942951231885", ",", 
        "0.77393671317193375861463283560", ",", 
        "0.77365955273491239823193633081", ",", 
        "0.77336212913194363472313903905", ",", 
        "0.77304389916211188427907250704", ",", 
        "0.77270429947187045098974575143", ",", 
        "0.77234274644565999461978920865", ",", 
        "0.77195863607692150070799270258", ",", 
        "0.77155134382146046174178047970", ",", 
        "0.771120224434952470801998404923", ",", 
        "0.77066461179623416423201107096", ",", 
        "0.77018381871789473552476916212", ",", 
        "0.76967713674556974473915909924"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.776021508105874014389915615069", ",", 
        "0.77608896648244628260296087283", ",", 
        "0.776142446218094237107760286994", ",", 
        "0.77618188616147142907540265047", ",", 
        "0.77620719384806420310185531136", ",", 
        "0.77621824716816352064091856961", ",", 
        "0.77621489581266118079434968178", ",", 
        "0.77619696252437794477263986358", ",", 
        "0.77616424417868932671018617588", ",", 
        "0.776116512713895253939278118402", ",", 
        "0.77605351592897578954000791095", ",", 
        "0.77597497816399974770135909358", ",", 
        "0.7758806008764352406715223003", ",", 
        "0.77577006312489263503852451684", ",", 
        "0.77564302197036301662317219442", ",", 
        "0.775499112803759364567645725165", ",", 
        "0.77533794960749030410499877325", ",", 
        "0.7751591251578701760715881172", ",", 
        "0.77496221117437140289489853906", ",", 
        "0.774746758421036650563705986165", ",", 
        "0.77451229676477306454605890265", ",", 
        "0.774258335194735417692570174653", ",", 
        "0.77398436180655798034142191873", ",", 
        "0.77368984375480668956811249704", ",", 
        "0.77337422717668559845127211701", ",", 
        "0.77303693708973769020086441740", ",", 
        "0.772677377266024031021942333045", ",", 
        "0.77229493008504185300165596630", ",", 
        "0.771888956367447169886473449571", ",", 
        "0.77145879519147720958153023660", ",", 
        "0.771003763693819088032738232035", ",", 
        "0.770523156856540976894376791069", ",", 
        "0.77001624728158812978674328493"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77620673712364581648524072569", ",", 
        "0.77628219557808645728083272696", ",", 
        "0.776343397422343542909919889702", ",", 
        "0.77639029208724727432429174810", ",", 
        "0.77642279637016606698525652549", ",", 
        "0.776440796172766170061792481722", ",", 
        "0.77644414800780590294552333545", ",", 
        "0.7764326803035295881819148184", ",", 
        "0.77640619453018456460448368181", ",", 
        "0.776364466169777160701495273088", ",", 
        "0.77630724554730219451404068981", ",", 
        "0.77623425853923730432933367512", ",", 
        "0.77614520717301601879830316222", ",", 
        "0.776039770129422621744792254746", ",", 
        "0.775917603158338638265973113061", ",", 
        "0.77577833941697469744209789873", ",", 
        "0.77562158973860903106550773351", ",", 
        "0.77544694283889699403458758696", ",", 
        "0.77525396546599140357693764037", ",", 
        "0.77504220250000165223633935517", ",", 
        "0.7748111770067040483871060990", ",", 
        "0.77456039024988286620611055047", ",", 
        "0.77428932166621948515110882528", ",", 
        "0.77399742880624589878649375623", ",", 
        "0.7736841472445304004303036308", ",", 
        "0.77334889046196028483747806583", ",", 
        "0.772991049702722865550047520848", ",", 
        "0.77260999380835680237826631574", ",", 
        "0.7722050690310462108910058701", ",", 
        "0.771775598828156460878594822933", ",", 
        "0.771320883639859669161972158434", ",", 
        "0.770840200651566809500581590894", ",", 
        "0.77033280354276963680181861491"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77637881757725907902260110141", ",", 
        "0.77646199626440457722781580085", ",", 
        "0.776530640371451345165690385499", ",", 
        "0.77658470992955572231821888656", ",", 
        "0.77662413103684446629566683824", ",", 
        "0.77664879766273719428909520693", ",", 
        "0.77665857321295020377156481561", ",", 
        "0.77665329188453328530919684443", ",", 
        "0.77663275983616095984095379617", ",", 
        "0.77659675619541359915192626474", ",", 
        "0.776545033921833119739713306688", ",", 
        "0.77647732054203329746098998163", ",", 
        "0.776393318771013179814505716475", ",", 
        "0.77629270703200346066187493455", ",", 
        "0.776175139885620400127548041202", ",", 
        "0.77604024837776881806630527609", ",", 
        "0.77588764031459071710109415958", ",", 
        "0.77571690047177074952748869245", ",", 
        "0.77552759074466025617631213870", ",", 
        "0.775319250244948051123323867082", ",", 
        "0.77509139534897176247394711962", ",", 
        "0.77484351970221426127288816713", ",", 
        "0.77457509418405360326207539625", ",", 
        "0.77428556683642188192438285556", ",", 
        "0.77397436275966988041549327235", ",", 
        "0.77364088397862312538668387886", ",", 
        "0.77328450928154466958183169762", ",", 
        "0.77290459403448534628807121464", ",", 
        "0.772500469973298791478952178486", ",", 
        "0.77207144497542230584637665434", ",", 
        "0.77161680281337226046122878984", ",", 
        "0.771135802891771330449355076827", ",", 
        "0.77062767996961185809332560469"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.776538016219320056460996974054", ",", 
        "0.776628650341678958928960785717", ",", 
        "0.776704472238586851552636961939", ",", 
        "0.77676545255338151719945878968", ",", 
        "0.77681152671784700744465555292", ",", 
        "0.77684259681983129619974520182", ",", 
        "0.77685853322362444391178978306", ",", 
        "0.77685917597316572706344645762", ",", 
        "0.77684433600394060601494471303", ",", 
        "0.7768137961858731461332427239", ",", 
        "0.7767673122165069147806224549", ",", 
        "0.77670461338120770863558909746", ",", 
        "0.776625403194941027239149312984", ",", 
        "0.77652935993831528099003147120", ",", 
        "0.77641613709898811677830883116", ",", 
        "0.776285363728166348643388482528", ",", 
        "0.776136644720755186637651296022", ",", 
        "0.77596956102670089910934824196", ",", 
        "0.77578366980019857789162001112", ",", 
        "0.77557850449268305214430646109", ",", 
        "0.775353574894869185228803147", ",", 
        "0.77510836713254343189050350928", ",", 
        "0.774842343620319494188699378579", ",", 
        "0.77455494297714691136052129840", ",", 
        "0.774245579906993718163206307771", ",", 
        "0.77391364504780547437966814285", ",", 
        "0.77355850479156666302197214993", ",", 
        "0.773179501078051253910595878322", ",", 
        "0.77277595116464248681571218296", ",", 
        "0.77234714737442365537535909362", ",", 
        "0.77189235682458843797745236524", ",", 
        "0.7714108211370881667684981695", ",", 
        "0.77090175613332179640803457356"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77668460146113888376862890128", ",", 
        "0.77678244109911510107934044330", ",", 
        "0.7768651915308134367241509970", ",", 
        "0.77693283401718663939516294744", ",", 
        "0.77698531335048825322886537174", ",", 
        "0.77702253978187593768546458487", ",", 
        "0.77704439069428236852020578915", ",", 
        "0.77705071205127069761485971528", ",", 
        "0.77704131964831726733244400854", ",", 
        "0.77701600018934862707619456351", ",", 
        "0.77697451220829289417797924416", ",", 
        "0.776916586852796997029049213182", ",", 
        "0.77684192854503721360325129081", ",", 
        "0.77675021553264952504420509737", ",", 
        "0.776641100341178037488167055981", ",", 
        "0.77651421013804207950951083114", ",", 
        "0.776369147016820585539783697282", ",", 
        "0.77620548820961682861778750112", ",", 
        "0.776022786234373023085244534803", ",", 
        "0.77582056898323225818491246246", ",", 
        "0.77559833975737737589211494390", ",", 
        "0.77535557725319819879225412621", ",", 
        "0.775091735504137622186092604232", ",", 
        "0.77480624378213306141185379247", ",", 
        "0.7744985064621937142796665098", ",", 
        "0.77416790285332850172554407719", ",", 
        "0.77381378699875793880557047876", ",", 
        "0.77343548744810004993244960837", ",", 
        "0.77303230700401105448907277389", ",", 
        "0.77260352244558185919664189453", ",", 
        "0.772148384230637918187018667469", ",", 
        "0.77166611617895976090376396738", ",", 
        "0.77115591513833185468259388594"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77681884278404905764866025737", ",", 
        "0.7769236527179641731416315462", ",", 
        "0.7770130974828012788116308520", ",", 
        "0.777087168956042320953575563747", ",", 
        "0.77714582131105000746014000251", ",", 
        "0.77718897300130644801716835134", ",", 
        "0.77721650848284964968893981643", ",", 
        "0.77722827970620645133530022640", ",", 
        "0.77722410740478981467536871449", ",", 
        "0.77720378220306095373112619782", ",", 
        "0.7771670655646425533821820068", ",", 
        "0.777113690597918007348090765312", ",", 
        "0.77704336273438884885809702394", ",", 
        "0.77695576029312694162465266093", ",", 
        "0.77685053494299866068021612813", ",", 
        "0.77672731207291293574493066247", ",", 
        "0.77658569107911841106900793903", ",", 
        "0.77642524557751764056389537955", ",", 
        "0.776245523548053502457648466715", ",", 
        "0.776046047417434145570004947107", ",", 
        "0.77582631408578030240476176120", ",", 
        "0.77558579490218797505699911363", ",", 
        "0.77532393559368783834107800054", ",", 
        "0.77504015615163962592721386279", ",", 
        "0.77473385067921627356796143643", ",", 
        "0.77440438720330102736214692550", ",", 
        "0.77405110745383454728721278649", ",", 
        "0.773673326613402658891857026923", ",", 
        "0.773270333039644044217788647818", ",", 
        "0.7728413879628767130787560713", ",", 
        "0.77238572516118903321405486644", ",", 
        "0.77190255061511239132578045441", ",", 
        "0.77139104214388559655103843145"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.776941010192758930949318495093", ",", 
        "0.777052569717421094841147683693", ",", 
        "0.77714848949412625540840703110", ",", 
        "0.77722877200921421976704914309", ",", 
        "0.777293380831563371349867547378", ",", 
        "0.77734224265007502971081521720", ",", 
        "0.7773752490427040596032203296", ",", 
        "0.77739225800885043304172258941", ",", 
        "0.77739309529254933138234075140", ",", 
        "0.777377555520186457342806015499", ",", 
        "0.77734540317331073255730402272", ",", 
        "0.77729637341442826725481110366", ",", 
        "0.7772301727813650220987854970", ",", 
        "0.77714647976381941887345380010", ",", 
        "0.77704494527403926255658773559", ",", 
        "0.776925193022107253000973980587", ",", 
        "0.77678681980507066500600028002", ",", 
        "0.77662939571807382478908200146", ",", 
        "0.77645246429472195053487418429", ",", 
        "0.776255542583100851826516163978", ",", 
        "0.77603812116318127788102694066", ",", 
        "0.77579966411073448158636088045", ",", 
        "0.77553960891236422099635617127", ",", 
        "0.77525736633580925738588009130", ",", 
        "0.77495232025928033669203208631", ",", 
        "0.77462382746325891447921775310", ",", 
        "0.774271217387894895326575455542", ",", 
        "0.773893791858891758298623366458", ",", 
        "0.773490824784554797427114588818", ",", 
        "0.77306156182649767761126286702", ",", 
        "0.77260522004635053803036124090", ",", 
        "0.77212098753068641485237465275", ",", 
        "0.77160802299627917946143463693"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77705137370834570582467777136", ",", 
        "0.777169476440841551635712079778", ",", 
        "0.77727166660762106510036770386", ",", 
        "0.77735795728959073060574839452", ",", 
        "0.777428321459283595713955058045", ",", 
        "0.77748269406816242039210076434", ",", 
        "0.77752097385923011697078500195", ",", 
        "0.777543024937214283476144014056", ",", 
        "0.77754867812417861288574959113", ",", 
        "0.777537732124667573184386111146", ",", 
        "0.777509954521302729249637914038", ",", 
        "0.77746508261902949223218043547", ",", 
        "0.77740282415388769456115171811", ",", 
        "0.777322857880186719779496641136", ",", 
        "0.77722483404825490424993958754", ",", 
        "0.77710837478346104179341273363", ",", 
        "0.776973074375937540505469422766", ",", 
        "0.77681849948934035650545257377", ",", 
        "0.77664418929603528837937070051", ",", 
        "0.77644965554528254091542865103", ",", 
        "0.7762343825702839281068271558", ",", 
        "0.77599782723934469484658853140", ",", 
        "0.77573941885587199640654896298", ",", 
        "0.7754585590114738061893360663", ",", 
        "0.77515462139602625931237463239", ",", 
        "0.77482695156823637425678853375", ",", 
        "0.7744748666899340655297620728", ",", 
        "0.77409765522707667578401634906", ",", 
        "0.77369457662023604796437081490", ",", 
        "0.77326486092715825853580298913", ",", 
        "0.77280770843983596985760399291", ",", 
        "0.77232228927840987089748680315", ",", 
        "0.77180774296411623437631944503"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77715020289864112358448512051", ",", 
        "0.77727465657996465487419200963", ",", 
        "0.7773829270264006970479648332", ",", 
        "0.77747503789250954766653879580", ",", 
        "0.77755097155634310070601911681", ",", 
        "0.77761067125310479869418259308", ",", 
        "0.77765404292828467046328625805", ",", 
        "0.777680956842925832057569757722", ",", 
        "0.77769124895923706732559726088", ",", 
        "0.77768472213099195856534348067", ",", 
        "0.77766114711993998705794481090", ",", 
        "0.777620263456709635352791549987", ",", 
        "0.77756178016233386563371543400", ",", 
        "0.77748537634451312061390761588", ",", 
        "0.77739070168099922085084325279", ",", 
        "0.777277376800992709760938116696", ",", 
        "0.777144993574160786576336519827", ",", 
        "0.77699311531577317834949854399", ",", 
        "0.776821276915494102560963812483", ",", 
        "0.7766289848965387778664788786", ",", 
        "0.77641571741118495391546666714", ",", 
        "0.776180924178008596076535487051", ",", 
        "0.77592402636567541599048027603", ",", 
        "0.775644416427655547867444654386", ",", 
        "0.77534145789182811627929792310", ",", 
        "0.77501448510859787216571873166", ",", 
        "0.77466280296085079235101018275", ",", 
        "0.77428568653882382457391352472", ",", 
        "0.77388238078275092613704287741", ",", 
        "0.77345210009596900837131563157", ",", 
        "0.772994027931019783369774029346", ",", 
        "0.772507316351163752319503737781", ",", 
        "0.77199108556962805722510638873"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77723776644388692175646151656", ",", 
        "0.7773683927349645988220047253", ",", 
        "0.777482567667328906493892221789", ",", 
        "0.77758032544169018393232669935", ",", 
        "0.77766165783722888316815000099", ",", 
        "0.77772651638811786787443071346", ",", 
        "0.777774814274088000462210426754", ",", 
        "0.777806427958021976937620971358", ",", 
        "0.77782119859910064433103817731", ",", 
        "0.777818933266231542871801366618", ",", 
        "0.777799405973253607134541750358", ",", 
        "0.77776235855464608201306408764", ",", 
        "0.7777075013981002920610952183", ",", 
        "0.777634514048278953767103257486", ",", 
        "0.777543045694338461471387755507", ",", 
        "0.777432715552282619797422304795", ",", 
        "0.777303113151916160547492352757", ",", 
        "0.77715379853704330209712713432", ",", 
        "0.7769843023865855482637694399", ",", 
        "0.77679412606345277737822756536", ",", 
        "0.77658274159727461348113125625", ",", 
        "0.776349591606470010755979409459", ",", 
        "0.776094089164589123920588269115", ",", 
        "0.77581561761539201262857023688", ",", 
        "0.77551353034072429104645427824", ",", 
        "0.7751871504849026088558501644", ",", 
        "0.77483577063902612087005808019", ",", 
        "0.774458652488378137150350161458", ",", 
        "0.77405502642587004882511540530", ",", 
        "0.77362409113430321521545064210", ",", 
        "0.77316501314008020364778136513", ",", 
        "0.772676926340881545139137121574", ",", 
        "0.77215893150973540605282561281"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77731433173565813270275949726", ",", 
        "0.77745096600828163060001628271", ",", 
        "0.7775708837488263821711754118", ",", 
        "0.77767412967012138783004390921", ",", 
        "0.77776070494187915264124430636", ",", 
        "0.77783056940655626978591017475", ",", 
        "0.777883643504219081459760713429", ",", 
        "0.77791980993966853031096688120", ",", 
        "0.777938915120607018507213760867", ",", 
        "0.77794077039182236287227853454", ",", 
        "0.77792515308711340241574768384", ",", 
        "0.77789180741790057349869357220", ",", 
        "0.77784044521507995701883887848", ",", 
        "0.777770746538630357831783151499", ",", 
        "0.777682360167719418905180159117", ",", 
        "0.77757490398253441451197645076", ",", 
        "0.777447965247750862803874745453", ",", 
        "0.77730110080641776366374801658", ",", 
        "0.77713383719205711502872592933", ",", 
        "0.77694567066592631038479943274", ",", 
        "0.77673606718565725335976531409", ",", 
        "0.776504462310850452126966049862", ",", 
        "0.776250261050653175283866660088", ",", 
        "0.775972837657877085644260893278", ",", 
        "0.77567153537380336596863524091", ",", 
        "0.775345666127474330442500143224", ",", 
        "0.77499451019297316027668396549", ",", 
        "0.77461731580794198206140257049", ",", 
        "0.77421329875637813620899351118", ",", 
        "0.77378164191857499151850761518", ",", 
        "0.77332149479093349734912571027", ",", 
        "0.772831972978260801640051540781", ",", 
        "0.77231215766109012940520127813"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777380164507164277729897488998", ",", 
        "0.77752265563030084233850796236", ",", 
        "0.77764816841104578885008142305", ",", 
        "0.777756758033883324571026925771", ",", 
        "0.777848435042331551815337479123", ",", 
        "0.77792316759059077310963176895", ",", 
        "0.77798088339954493281711234889", ",", 
        "0.77802147145058163158212596451", ",", 
        "0.77804478344622229017173991796", ",", 
        "0.778050635062739882278359242669", ",", 
        "0.778038807016682194492594530504", ",", 
        "0.778009045964426908162800404645", ",", 
        "0.777961065251498812600121421298", ",", 
        "0.777894545526319130473948900661", ",", 
        "0.777809135231282177364936583622", ",", 
        "0.77770445098252348430908220380", ",", 
        "0.77758007784842094081000006166", ",", 
        "0.777435569535726923025422713661", ",", 
        "0.77727044849123986798845951313", ",", 
        "0.77708420592606732744518810218", ",", 
        "0.77687630176879141124348101342", ",", 
        "0.77664616455320665107084830582", ",", 
        "0.776393191245746901137115351341", ",", 
        "0.77611674701724108338009965178", ",", 
        "0.77581616496322814227106259986", ",", 
        "0.775490745776711632009796096592", ",", 
        "0.77513975737693721531150043926", ",", 
        "0.77476243449752629770067739513", ",", 
        "0.77435797823709118930676501812", ",", 
        "0.773925555575287435677700830787", ",", 
        "0.77346429885712376796979222636", ",", 
        "0.772973305248246501509970146698", ",", 
        "0.772451636163840629344455458534"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77743552849314320163628048404", ",", 
        "0.77758373861505751300176775646", ",", 
        "0.777714712366554692596931828357", ",", 
        "0.77782851535700593117354991217", ",", 
        "0.777925167480982716781177290293", ",", 
        "0.77800464520211910559834052356", ",", 
        "0.778066883537053632083289487128", ",", 
        "0.778111777773071417493506331158", ",", 
        "0.77813918494859823588591954619", ",", 
        "0.77814892512188421517735667068", ",", 
        "0.778140782449952014793882510856", ",", 
        "0.7781145060970869857477827496", ",", 
        "0.7780698109897437283704415811", ",", 
        "0.778006378432675242375808805645", ",", 
        "0.77792385659930790881608594571", ",", 
        "0.777821860907846308474163880312", ",", 
        "0.77769997429326148826356679332", ",", 
        "0.77755774738416538980714388840", ",", 
        "0.77739469859257800836040837398", ",", 
        "0.777210314123731551204556376074", ",", 
        "0.77700404791230972045349261400", ",", 
        "0.77677532149087525848346943183", ",", 
        "0.776523523795682334000245384472", ",", 
        "0.77624801091459139363090093916", ",", 
        "0.77594810578139355460632094060", ",", 
        "0.77562309782050163550625996982", ",", 
        "0.7752722425456688457168316254", ",", 
        "0.77489476111614830421933900230", ",", 
        "0.774489839853502106557692551486", ",", 
        "0.77405662972210350360381637082", ",", 
        "0.77359424577624641903146178344", ",", 
        "0.7731017665766800730644924745", ",", 
        "0.772578233579320420146054995429"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77748068511766033710121047403", ",", 
        "0.77763448944425066826496459126", ",", 
        "0.777770803579775283506798122694", ",", 
        "0.777889703505577826476005877757", ",", 
        "0.77799121843863709551272122613", ",", 
        "0.778075333144049804518753969267", ",", 
        "0.77814198994368958504159576000", ",", 
        "0.778191090454763370451057942118", ",", 
        "0.77822249708752980397474654573", ",", 
        "0.77823603432763650567177919943", ",", 
        "0.778231489825272135017376708034", ",", 
        "0.778208615310530735525500590168", ",", 
        "0.77816712735197956797587482583", ",", 
        "0.77810670797334889760926236141", ",", 
        "0.77802700514147395849137807966", ",", 
        "0.77792763313707445921298089193", ",", 
        "0.77780817281862096674406589405", ",", 
        "0.77766817178838121200610074798", ",", 
        "0.77750714446873824783418408953", ",", 
        "0.77732457209600569989023368250", ",", 
        "0.77711990263821550633307882539", ",", 
        "0.776892550642705636552105867651", ",", 
        "0.77664189701877665687062882659", ",", 
        "0.776367288760205915763578356978", ",", 
        "0.7760680386119974056806572285", ",", 
        "0.77574342468539624189610475365", ",", 
        "0.77539269002490256264004653821", ",", 
        "0.77501504213077487335227959068", ",", 
        "0.77460965244031265488173451144", ",", 
        "0.77417565577104838328864999158", ",", 
        "0.77371214972885654700045401137", ",", 
        "0.77321819408389891551399706578", ",", 
        "0.77269281011726880009418399418"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77751589320821814806572565844", ",", 
        "0.77767517977794280452822159688", ",", 
        "0.77781672697353046861073126376", ",", 
        "0.777940621089425284144584984739", ",", 
        "0.778046900630632651161376412", ",", 
        "0.778135558650212884307452394026", ",", 
        "0.77820654477940894459779158773", ",", 
        "0.77825976698417711401800021164", ",", 
        "0.77829509307745214391887331546", ",", 
        "0.778312352012682770883479378669", ",", 
        "0.77831133498091960161091443062", ",", 
        "0.77829179633094216638314601194", ",", 
        "0.77825345432950623207985649940", ",", 
        "0.778195991776718451101729458406", ",", 
        "0.77811905648975470394906529854", ",", 
        "0.778022261666590450071041433288", ",", 
        "0.777905186140071865985242132862", ",", 
        "0.77776737453149672201477268128", ",", 
        "0.77760833731186950862707785200", ",", 
        "0.77742755077812569664512209598", ",", 
        "0.77722445695086777223849501741", ",", 
        "0.7769984633995060413611977255", ",", 
        "0.77674894300013759308120370072", ",", 
        "0.77647523363101657701374911153", ",", 
        "0.77617663781005901621336015434", ",", 
        "0.775852422278478032799889028011", ",", 
        "0.77550181753435405828406410329", ",", 
        "0.7751240173197037744132376417", ",", 
        "0.77471817806441647368824004721", ",", 
        "0.774283418290273262406008531597", ",", 
        "0.77381881797814970373850122404", ",", 
        "0.77332341790142330864295930349", ",", 
        "0.77279621892856139426748694734"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77754140873466686951048701255", ",", 
        "0.777706078190413879707508970957", ",", 
        "0.77785276416113990867889247752", ",", 
        "0.77798156318977870194240576767", ",", 
        "0.77809252302943302778402506825", ",", 
        "0.77818564500225721907692880197", ",", 
        "0.77826088604778345771158057737", ",", 
        "0.778318160494457259159868775453", ",", 
        "0.77835734158373591720036898668", ",", 
        "0.77837826277232579086457422957", ",", 
        "0.778380718834892253538477205659", ",", 
        "0.77836446678678833648278369270", ",", 
        "0.778329226643946564184374958013", ",", 
        "0.77827468203500631149905938087", ",", 
        "0.778200480678958526788761081739", ",", 
        "0.77810623474004079733727418676", ",", 
        "0.77799152107027475190245650676", ",", 
        "0.77785588134887624501432346277", ",", 
        "0.77769882212676260123997405282", ",", 
        "0.777519814783510060700652791059", ",", 
        "0.77731829540336120753787836614", ",", 
        "0.77709366457623194194828619258", ",", 
        "0.77684528712910804235019082755", ",", 
        "0.776572491792741995308786590811", ",", 
        "0.77627457080815257301633328419", ",", 
        "0.77595077947708498975602541268", ",", 
        "0.77560033566030190324278821561", ",", 
        "0.77522241922733956662624781823", ",", 
        "0.774816171461174454474983171453", ",", 
        "0.77438069442109978520315332525", ",", 
        "0.77391505026700527907743596593", ",", 
        "0.77341826054818450829217489506", ",", 
        "0.77288930545976007174695753020"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77755748457148887245630127686", ",", 
        "0.77772744992972218930816652455", ",", 
        "0.777879193202597444148549023093", ",", 
        "0.77801282111143530002965520301", ",", 
        "0.77812839061217057549729541133", ",", 
        "0.77822591127199298690848683889", ",", 
        "0.778305347332583225994023642251", ",", 
        "0.77836661949365701186380394916", ",", 
        "0.778409606446149804033875117453", ",", 
        "0.77843414618062003007527705202", ",", 
        "0.77844003709322302741592220208", ",", 
        "0.778427038908831493058668950048", ",", 
        "0.77839487343848431617983659535", ",", 
        "0.778343225186278339686690012773", ",", 
        "0.7782717418190299493770263783", ",", 
        "0.778180034510485972813077431794", ",", 
        "0.77806767817052293915954794657", ",", 
        "0.77793421156861223827580247839", ",", 
        "0.77777913735982238635685922125", ",", 
        "0.77760192202075835473440874258", ",", 
        "0.777401995702084703877490504123", ",", 
        "0.777178752003629621235161317118", ",", 
        "0.776931547677508606291853118226", ",", 
        "0.77665970226422904690125906088", ",", 
        "0.77636249766633142999962851960", ",", 
        "0.77603917766378191280468295327", ",", 
        "0.77568894737504808246895424256", ",", 
        "0.77531097266755957389523684936", ",", 
        "0.774904379521073266682715206304", ",", 
        "0.77446825334732524500823922043", ",", 
        "0.7740016382692554146029422368", ",", 
        "0.77350353636303301491195109989", ",", 
        "0.77297290686609010665511723430"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77756437028210542235181295460", ",", 
        "0.777739556699604049193712673402", ",", 
        "0.77789628838344356902592313221", ",", 
        "0.778034682158011971423539093597", ",", 
        "0.77815480413171288262461977907", ",", 
        "0.77825667208772893341400279573", ",", 
        "0.77834025755886355121008178545", ",", 
        "0.77840548762007334315442589954", ",", 
        "0.778452246427960759370601219989", ",", 
        "0.77848037653276992004975810556", ",", 
        "0.77848967998522357594991630432", ",", 
        "0.7784799192577779158595459889", ",", 
        "0.77845081799748891204266837890", ",", 
        "0.77840206162562426441911579346", ",", 
        "0.778333297797372694375163533349", ",", 
        "0.778244136733458564609974667446", ",", 
        "0.778134151434131849103495042653", ",", 
        "0.77800287778484370741107776991", ",", 
        "0.777849814561912941289868128094", ",", 
        "0.77767442334561861203389592896", ",", 
        "0.77747612834740226593102399846", ",", 
        "0.77725431615721528743566265403", ",", 
        "0.77700833541649076349442362580", ",", 
        "0.7767374964217446166956327083", ",", 
        "0.77644107066340892782961013744", ",", 
        "0.776118290304163931181449021755", ",", 
        "0.77576834760075788204916902073", ",", 
        "0.77539039427308060146301961378", ",", 
        "0.77498354082408258081280628215", ",", 
        "0.77454685581400339467263075141", ",", 
        "0.77407936509228777472558887677", ",", 
        "0.77358005099052254539296541731", ",", 
        "0.77304785147972069876783060048"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77756231192392660855609480881", ",", 
        "0.777742656462418679028543547661", ",", 
        "0.77790432001502359103008625053", ",", 
        "0.77804742942896175462260072065", ",", 
        "0.77817205990990765288089231071", ",", 
        "0.77827823742323913680690293570", ",", 
        "0.77836594077716880035737205815", ",", 
        "0.77843510342122324210270316396", ",", 
        "0.77848561498923637733870816750", ",", 
        "0.778517322612328867157554287221", ",", 
        "0.778530032024165642751203335882", ",", 
        "0.77852350847804096400439752891", ",", 
        "0.7784974774929714416914825663", ",", 
        "0.77845162544392824766770213851", ",", 
        "0.778385600009565156040237895736", ",", 
        "0.77829901048926102875795627980", ",", 
        "0.778191427999961742676129956979", ",", 
        "0.778062385562150177972079428458", ",", 
        "0.77791137808327074185824200660", ",", 
        "0.77773786224606748439837907530", ",", 
        "0.777541256308545630361529217898", ",", 
        "0.777320939821621260908289453902", ",", 
        "0.77707625326997101402992443577", ",", 
        "0.7768064976411229233786638700", ",", 
        "0.77651093392743231495038278428", ",", 
        "0.776188782565255784837009527027", ",", 
        "0.77583922281536557862778139144", ",", 
        "0.77546139208843105142402817937", ",", 
        "0.77505438521922901931067829909", ",", 
        "0.774617253693127163615922614074", ",", 
        "0.77414900482831130062670878595", ",", 
        "0.773648600917195919476807341955", ",", 
        "0.77311495833046604333051207004"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777551551872933108546750722693", ",", 
        "0.77773700326191466661574968258", ",", 
        "0.777903554254894243907933144746", ",", 
        "0.77805134163710172340551467877", ",", 
        "0.77818044965173735770707750712", ",", 
        "0.77829091240807289850181123585", ",", 
        "0.77838271596954761136797459204", ",", 
        "0.77845580015513450996701947406", ",", 
        "0.778510060083000329831986630565", ",", 
        "0.778545347481825753732202292203", ",", 
        "0.7785614717920009783685850824", ",", 
        "0.778558201076191255499921593646", ",", 
        "0.778535262756414995192340391181", ",", 
        "0.778492344192740830959815043278", ",", 
        "0.778429093116945474148512674", ",", 
        "0.778345117932943913409052880218", ",", 
        "0.77823998789447601941436550255", ",", 
        "0.7781132331693822219847492062", ",", 
        "0.777964344798803040852071704267", ",", 
        "0.77779277455877371307586795288", ",", 
        "0.77759793473093971433321354088", ",", 
        "0.77737919778847782402820952491", ",", 
        "0.7771358960027588337686778804", ",", 
        "0.77686732097582212747361947298", ",", 
        "0.776572723103340777052012361928", ",", 
        "0.77625131097243141693076890103", ",", 
        "0.77590225069840002691547896515", ",", 
        "0.77552466520430788189352116298", ",", 
        "0.77511763344708717741779666056", ",", 
        "0.77468018959382980339692068850", ",", 
        "0.774211322151812643763183205659", ",", 
        "0.77370997305580641634830018061", ",", 
        "0.77317503671624071210131131751"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777532328666642488260654504864", ",", 
        "0.77772284706466020422465436164", ",", 
        "0.77789425294620914064347356985", ",", 
        "0.778046692945469575393445278642", ",", 
        "0.77818026027918650828109043", ",", 
        "0.77829499715799480103547994162", ",", 
        "0.778390896876149268028944362678", ",", 
        "0.778467905612702247777488948371", ",", 
        "0.77852592397297183268135752703", ",", 
        "0.77856480829552809887170821790", ",", 
        "0.77858437174680551716964747270", ",", 
        "0.778584385222754516238498525734", ",", 
        "0.77856457807461287352622129780", ",", 
        "0.77852463867385689381625819489", ",", 
        "0.778464214829639940239540676734", ",", 
        "0.77838291407050529053750013051", ",", 
        "0.77828030380084062659460926418", ",", 
        "0.778155911341396587947059202242", ",", 
        "0.778009223862199576302548593498", ",", 
        "0.77783968821533059869958579813", ",", 
        "0.77764671067430144039329842145", ",", 
        "0.777429656586123341357263830691", ",", 
        "0.77718784994162014784107404591", ",", 
        "0.77692057286907791682280003437", ",", 
        "0.7766270650559379675909327800", ",", 
        "0.776306523102923497871212761696", ",", 
        "0.77595809981473532631418293424", ",", 
        "0.775580903431255270616378785814", ",", 
        "0.775173996803052143140398888211", ",", 
        "0.77473639651489209798042707787", ",", 
        "0.77426707196090948960530364102", ",", 
        "0.77376494437509445959802374776", ",", 
        "0.77322888582079760433992098010"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777504876864373178955762126547", ",", 
        "0.777700433619041206086245658418", ",", 
        "0.77787667347497689037588086184", ",", 
        "0.778033752822391199371232571888", ",", 
        "0.778171773783691013481070398365", ",", 
        "0.77829078662441028937174836375", ",", 
        "0.77839079184124115836101734013", ",", 
        "0.77847174195993413484695805452", ",", 
        "0.77853354307169399471618670985", ",", 
        "0.77857605613312700977594351904", ",", 
        "0.77859909805171167662554722603", ",", 
        "0.77860244257609807792656727452", ",", 
        "0.77858582100823108745686842867", ",", 
        "0.778548922752289704152409394478", ",", 
        "0.77849139571369663769235640907", ",", 
        "0.778412846559943183596794923584", ",", 
        "0.778312840853664225874944018931", ",", 
        "0.778190903067261313425584675995", ",", 
        "0.778046516487386488143216199584", ",", 
        "0.77787912301674750397719728348", ",", 
        "0.777688122879960663004714055938", ",", 
        "0.777472874239547475720932999573", ",", 
        "0.77723269272763452132629673200", ",", 
        "0.77696685089846276541264264196", ",", 
        "0.77667457760643520043200671365", ",", 
        "0.77635505731412330386764520843", ",", 
        "0.77600742933440786373246758164", ",", 
        "0.77563078701074356639584136353", ",", 
        "0.77522417683940558101549833060", ",", 
        "0.77478659753749714344666629149", ",", 
        "0.77431699906046741794177719680", ",", 
        "0.77381428157290683959170920089", ",", 
        "0.77327729437645135473866565339"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777469426923776338252521612413", ",", 
        "0.777670004330789699685009256718", ",", 
        "0.777851068644145236732657610262", ",", 
        "0.7780127859137023328643338363", ",", 
        "0.77815526709610127274497932289", ",", 
        "0.77827857046169572898967546348", ",", 
        "0.778382703677552314782042802618", ",", 
        "0.77846762559897424689912141029", ",", 
        "0.778533247797924211785168715656", ",", 
        "0.778579435853199113154749253245", ",", 
        "0.77860601042416455530907615568", ",", 
        "0.778612748127220887206748073632", ",", 
        "0.778599382231887526722306082373", ",", 
        "0.7785656031914093267908186913", ",", 
        "0.778511059021066754797253268274", ",", 
        "0.77843535553587581260987989207", ",", 
        "0.778338056458064445597920231179", ",", 
        "0.778218683403584689099173456533", ",", 
        "0.778076715755942790533962842163", ",", 
        "0.77791159043478504986924887340", ",", 
        "0.77772270156594989618056570331", ",", 
        "0.777509400059073845941987786099", ",", 
        "0.777270993098309540363110808352", ",", 
        "0.77700674355126881109448813256", ",", 
        "0.77671586930093492025052994236", ",", 
        "0.776397542504989274015084754528", ",", 
        "0.776050888786763630187240500458", ",", 
        "0.77567498636185467633125772964", ",", 
        "0.775268865104320249503030971736", ",", 
        "0.77483150555631253598681783623", ",", 
        "0.774361837884991109556471962256", ",", 
        "0.77385874079059598755491347932", ",", 
        "0.77332104036964685669372252082"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777426205092659706617552847874", ",", 
        "0.777631796154059769341060728301", ",", 
        "0.77781768656352047723839833196", ",", 
        "0.77798405193112438188603544285", ",", 
        "0.778131011973148722205546446994", ",", 
        "0.778258632911411131020417347669", ",", 
        "0.77836692954790850468566213447", ",", 
        "0.77845586704685693963097128039", ",", 
        "0.778525362452222932361522638819", ",", 
        "0.77857528596536529594430839379", ",", 
        "0.77860546200440401555106537645", ",", 
        "0.77861567006432976964863728110", ",", 
        "0.77860564539460984390991905173", ",", 
        "0.778575079509085215238898056646", ",", 
        "0.778523620541249589331047329414", ",", 
        "0.77845087345652020881249988687", ",", 
        "0.778356400131823567511123491512", ",", 
        "0.77823971931170240021059117077", ",", 
        "0.77810030644918279548209636089", ",", 
        "0.777937593438804468768126541123", ",", 
        "0.777750968248498270725777221251", ",", 
        "0.77753977445638030816712658826", ",", 
        "0.77730331069801099031090442401", ",", 
        "0.777040830029230928076216933101", ",", 
        "0.77675153920932640296168148774", ",", 
        "0.77643459790898883228383470290", ",", 
        "0.77608911784731012644928008228", ",", 
        "0.77571416186189484973354617441", ",", 
        "0.7753087429160672802285441635", ",", 
        "0.7748718230471041716403086306", ",", 
        "0.77440231225943025094457452549", ",", 
        "0.773899067366771816003406766094", ",", 
        "0.77336089078737330921624403889"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777375433315178502184928336539", ",", 
        "0.77758604149712003756361630172", ",", 
        "0.777776770554583938355016999093", ",", 
        "0.777947805555847837442613779664", ",", 
        "0.778099274899459809886839670574", ",", 
        "0.77823125270242894067741971512", ",", 
        "0.77834376086318055516088508822", ",", 
        "0.77843677083099961485052812575", ",", 
        "0.778510205109735562490483874163", ",", 
        "0.77856393852012575550248722278", ",", 
        "0.77859779924213562381510116907", ",", 
        "0.778611569656147088375551859928", ",", 
        "0.77860498699959800171538302244", ",", 
        "0.77857774385373833031700783033", ",", 
        "0.77852948847348450821393268359", ",", 
        "0.77845982497188884209146323102", ",", 
        "0.778368313369468060302518423981", ",", 
        "0.77825446951753034127520587791", ",", 
        "0.77811776490368330075172303619", ",", 
        "0.77795762634687939196275051541", ",", 
        "0.77777343558864551670145458899", ",", 
        "0.7775645287865381283004088123", ",", 
        "0.77733019591535341520905082182", ",", 
        "0.77706968008119562195559002911", ",", 
        "0.7767821767531579556964636907", ",", 
        "0.77646683291709384347220600754", ",", 
        "0.776122746155746630298077155821", ",", 
        "0.7757489636593591698568930685", ",", 
        "0.77534448117079801801052457510", ",", 
        "0.77490824186919768889456742722", ",", 
        "0.77443913519615691871727064619", ",", 
        "0.77393599562859992635699593197", ",", 
        "0.77339760140255060025973647801"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.77731732915151653403954923086", ",", 
        "0.7775329681417804004292075257", ",", 
        "0.777728559069316636426863382728", ",", 
        "0.77790429635642674165360083709", ",", 
        "0.778060317004212100279979852093", ",", 
        "0.77819670296606376573024497026", ",", 
        "0.778313483195619887685949235635", ",", 
        "0.778410635400496351514240872018", ",", 
        "0.77848808752921638337287452075", ",", 
        "0.778545719015405978406937223947", ",", 
        "0.778583361800409633090113426856", ",", 
        "0.77860080115295232534137512235", ",", 
        "0.77859777630227608819046940432", ",", 
        "0.77857398089926814947298178683", ",", 
        "0.778529063318434613283675607339", ",", 
        "0.778462626812126968317466812029", ",", 
        "0.77837422952717112831227699968", ",", 
        "0.7782633843929571703841797136", ",", 
        "0.778129558889102869401111291854", ",", 
        "0.777972174699988943353632163133", ",", 
        "0.77779060726276458555811374709", ",", 
        "0.77758418521482650741614146108", ",", 
        "0.77735218974627337179579140729", ",", 
        "0.77709385386242180577683134897", ",", 
        "0.7768083615611331933467259136", ",", 
        "0.77649484692943643971553026154", ",", 
        "0.77615239316373621693440179168", ",", 
        "0.77578003151776513458168184826", ",", 
        "0.7753767401823689492190212425", ",", 
        "0.77494144310120418793325464867", ",", 
        "0.7744730087264759250230974799", ",", 
        "0.7739702487189490113226813962", ",", 
        "0.77343191659662842964369545441"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.777252105710226222184059510725", ",", 
        "0.77747279917571667631660981369", ",", 
        "0.777673285622189663208012000878", ",", 
        "0.777853768720134565623714910262", ",", 
        "0.77801439399157465954146966507", ",", 
        "0.77815525116533596033293995215", ",", 
        "0.778276376206703916021903504058", ",", 
        "0.77837775305232375661463079396", ",", 
        "0.778459315077393484357166432318", ",", 
        "0.778520946318899220172585047058", ",", 
        "0.778562482475779040661761548829", ",", 
        "0.778583711704412935720741980115", ",", 
        "0.778584375225671883401685303634", ",", 
        "0.77856416775787495436424642661", ",", 
        "0.77852273778836312717764000047", ",", 
        "0.778459687694971005999268144382", ",", 
        "0.778374573727436491702457365046", ",", 
        "0.77826690585771127541736091652", ",", 
        "0.778136147507202811229344712568", ",", 
        "0.77798171515817509683070579696", ",", 
        "0.77780297785584754670735250885", ",", 
        "0.77759925660714701659764307373", ",", 
        "0.77736982368157800670864745829", ",", 
        "0.77711390181927220556494252760", ",", 
        "0.776830663350954194486168282405", ",", 
        "0.77651922923430988434732971605", ",", 
        "0.77617866801106373470487550275", ",", 
        "0.77580799468895658144762160717", ",", 
        "0.77540616955276537426131028374", ",", 
        "0.774972096908517439648471437206", ",", 
        "0.77450462376512383916343987940", ",", 
        "0.77400253845778837722606999824", ",", 
        "0.77346456921774075038827414081"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1Ka", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"K1Kax", ",", "K1Kay", ",", "tangent"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{"#2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1Kb", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"K1Kbx", ",", "K1Kby", ",", "tangent"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{"#2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KaKab", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"KaKabx", ",", "KaKaby", ",", "tangent"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "<", 
      RowBox[{"#2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KbKab", "=", 
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"KbKabx", ",", "KbKaby", ",", "tangent"}], "]"}], ",", 
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1La", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"Line", "[", "K1Ka", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1Lb", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"Line", "[", "K1Kb", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LaLab", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"Line", "[", "KaKab", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LbLab", "=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Line", "[", "KbKab", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J1Ja", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"K1Ka", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"K1Ka", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "K1Ka", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J1Jb", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"K1Kb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"K1Kb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "K1Kb", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JaJab", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"KaKab", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"KaKab", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "KaKab", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JbJab", "=", 
    RowBox[{"Interpolation", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"KbKab", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"KbKab", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "KbKab", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E1", "=", 
   RowBox[{"ListInterpolation", "[", 
    RowBox[{"D1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ea", "=", 
   RowBox[{"ListInterpolation", "[", 
    RowBox[{"Da", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eb", "=", 
   RowBox[{"ListInterpolation", "[", 
    RowBox[{"Db", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eab", "=", 
   RowBox[{"ListInterpolation", "[", 
    RowBox[{"Dab", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "9"}], ",", 
         RowBox[{"1", "/", "9"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input"]
},
WindowSize->{640, 624},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 270568, 5994, 39778, "Input"]
}
]
*)

(* End of internal cache information *)


==> _prep.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     85873,       2649]
NotebookOptionsPosition[     85617,       2636]
NotebookOutlinePosition[     85958,       2651]
CellTagsIndexPosition[     85915,       2648]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"dark", ":=", 
   RowBox[{"GrayLevel", "[", 
    RowBox[{"1", "/", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"light", ":=", 
    RowBox[{"GrayLevel", "[", 
     RowBox[{"3", "/", "4"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yt", ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", ".02"}], ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"zt", ":=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", ".02"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ut", ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"6", "-", 
     RowBox[{"2", 
      RowBox[{"u", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vt", ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"6", "-", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oi", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], "/", "9"}], "*", "u"}], "-", 
    RowBox[{
     RowBox[{"4", "/", "9"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"+", "1"}], "/", "3"}], "*", "u"}], "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qi", ":=", 
   RowBox[{"+", "u"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ri", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"+", "1"}], "/", "3"}], "*", "u"}], "+", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"si", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], "/", "9"}], "*", "u"}], "+", 
    RowBox[{
     RowBox[{"4", "/", "9"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oj", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "+", 
    RowBox[{
     RowBox[{"8", "/", "9"}], "*", "u"}], "-", 
    RowBox[{
     RowBox[{"7", "/", "9"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pj", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "+", 
    RowBox[{
     RowBox[{"4", "/", "3"}], "*", "u"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qj", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "+", "ut"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rj", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "-", 
    RowBox[{
     RowBox[{"4", "/", "3"}], "*", "u"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sj", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "-", 
    RowBox[{
     RowBox[{"8", "/", "9"}], "*", "u"}], "-", 
    RowBox[{
     RowBox[{"7", "/", "9"}], "*", "ut"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ok", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], "/", "9"}], "*", "v"}], "-", 
    RowBox[{
     RowBox[{"4", "/", "9"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pk", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"+", "1"}], "/", "3"}], "*", "v"}], "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qk", ":=", 
   RowBox[{"+", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"+", "1"}], "/", "3"}], "*", "v"}], "+", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sk", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], "/", "9"}], "*", "v"}], "+", 
    RowBox[{
     RowBox[{"4", "/", "9"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ol", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "+", 
    RowBox[{
     RowBox[{"8", "/", "9"}], "*", "v"}], "-", 
    RowBox[{
     RowBox[{"7", "/", "9"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "+", 
    RowBox[{
     RowBox[{"4", "/", "3"}], "*", "v"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ql", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "+", "vt"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rl", ":=", 
   RowBox[{
    RowBox[{"+", "1"}], "-", 
    RowBox[{
     RowBox[{"4", "/", "3"}], "*", "v"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", "vt"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sl", ":=", 
    RowBox[{
     RowBox[{"+", "1"}], "-", 
     RowBox[{
      RowBox[{"8", "/", "9"}], "*", "v"}], "-", 
     RowBox[{
      RowBox[{"7", "/", "9"}], "*", "vt"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ou", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "oi"}], ",", 
     RowBox[{"-", "oi"}], ",", 
     RowBox[{"+", "oj"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pu", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "pi"}], ",", 
     RowBox[{"-", "pi"}], ",", 
     RowBox[{"+", "pj"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qu", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "qi"}], ",", 
     RowBox[{"-", "qi"}], ",", 
     RowBox[{"+", "qj"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ru", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "ri"}], ",", 
     RowBox[{"-", "ri"}], ",", 
     RowBox[{"+", "rj"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"su", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "si"}], ",", 
     RowBox[{"-", "si"}], ",", 
     RowBox[{"+", "sj"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ov", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "ok"}], ",", 
     RowBox[{"+", "ok"}], ",", 
     RowBox[{"-", "ol"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pv", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "pk"}], ",", 
     RowBox[{"+", "pk"}], ",", 
     RowBox[{"-", "pl"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qv", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "qk"}], ",", 
     RowBox[{"+", "qk"}], ",", 
     RowBox[{"-", "ql"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rv", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"+", "rk"}], ",", 
     RowBox[{"+", "rk"}], ",", 
     RowBox[{"-", "rl"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sv", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"+", "sk"}], ",", 
      RowBox[{"+", "sk"}], ",", 
      RowBox[{"-", "sl"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uu", ":=", 
   RowBox[{
   "-", ".03478901670211340092514889212627054389966769375107396659805103731225\
582088890168785166610591290966021"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vv", ":=", 
    RowBox[{
    "+", ".0896049714130765962506856877678394538213879324953661011824753290044\
8658336624472472749507251681758103"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ax", ":=", 
   RowBox[{
   "+", "1.2861012286321195911039536220281652124023557912669980629457458783196\
00302491912585529117656966039864"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ay", ":=", 
   RowBox[{
   "+", ".20047775650854861702531141427886116134581520237738549167170896869328\
94510207898414902224336391716207"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"az", ":=", 
   RowBox[{
   "+", ".11730475080402987979119805719603893796182769996454267790849757584369\
73777330090050162017028747216096"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bx", ":=", 
   RowBox[{
   "-", ".21665424456691325778820892594726787820103210152292936298778047420805\
55863823137838302943267804265732"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"by", ":=", 
   RowBox[{
   "+", "1.2932998546767644292793849336733267278237608737737109675254829990012\
14254477492760789281632637874431"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bz", ":=", 
   RowBox[{
   "+", ".06400562669050211563739721775746556334790714933095165880183340410746\
463618966745925654419595133777148"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cx", ":=", 
   RowBox[{
   "+", "1.0498288318392884252482762540236943726747878024972512876249587610700\
25777799722704180915800471778612"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cy", ":=", 
   RowBox[{
   "+", ".57262659935870519999108068723314990204101404549650760744246255157253\
09655617620059694582101222823535"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cz", ":=", 
   RowBox[{
   "+", "4.6431043879482355707347917421424552971948920430923007489561181447537\
32929159071276093043125445508528"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dx", ":=", 
   RowBox[{
   "-", ".33124760250012561044051344965700296804028632283450955533839672180756\
46215064743613968269763407991666"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dy", ":=", 
   RowBox[{
   "+", "1.3127111709244722808309019878816138761604841677191687657391068005799\
07107288555457163891975000522088"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dz", ":=", 
    RowBox[{
    "-", "4.452573714585547335282555251946344489293895962139916071585591231792\
655041721597929864464807141840756"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", ":=", 
   RowBox[{"{", 
    RowBox[{"ax", ",", "ay", ",", "az"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", ":=", 
   RowBox[{"{", 
    RowBox[{"bx", ",", "by", ",", "bz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", ":=", 
   RowBox[{"{", 
    RowBox[{"cx", ",", "cy", ",", "cz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", ":=", 
    RowBox[{"{", 
     RowBox[{"dx", ",", "dy", ",", "dz"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"box", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0", "]"}], ",", "Black", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "Black"}], "}"}], "]"}], ",", 
      RowBox[{"Cuboid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "h"}], ",", 
          RowBox[{"-", "h"}], ",", 
          RowBox[{"-", "h"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "h"}], ",", 
          RowBox[{"+", "h"}], ",", 
          RowBox[{"+", "h"}]}], "}"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"box7", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0", "]"}], ",", "Black", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "Black"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Cuboid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "9"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "9"}], ",", ".7767"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "9"}], ",", 
          RowBox[{"1", "/", "9"}], ",", ".7787"}], "}"}]}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"box8", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0", "]"}], ",", "Black", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "Black"}], "}"}], "]"}], ",", 
      RowBox[{"Cuboid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "9"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "9"}], ",", ".7675"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "9"}], ",", 
          RowBox[{"1", "/", "9"}], ",", ".78"}], "}"}]}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"side", "[", "gr_", "]"}], ":=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"gr", ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{"Cos", "[", 
           RowBox[{"Pi", "/", "10"}], "]"}]}], ",", 
         RowBox[{"4", 
          RowBox[{"Sin", "[", 
           RowBox[{"Pi", "/", "10"}], "]"}]}]}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"side8", "[", "gr_", "]"}], ":=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"gr", ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"192", ",", "192"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{"Cos", "[", 
           RowBox[{"Pi", "/", "10"}], "]"}]}], ",", 
         RowBox[{"4", 
          RowBox[{"Sin", "[", 
           RowBox[{"Pi", "/", "10"}], "]"}]}]}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"top", "[", "gr_", "]"}], ":=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"gr", ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"216", ",", "216"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"top8", "[", "gr_", "]"}], ":=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"gr", ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"192", ",", "192"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"top9", "[", "gr_", "]"}], ":=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"gr", ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"168", ",", "168"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "4"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B1", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E2u", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}]}], "}"}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E2v", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}]}], "}"}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E11u", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E11v", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E3u", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E3v", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}]}], "}"}], "]"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E4u", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qu"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ru"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ou"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "su"}], "+", "t"}]}], "}"}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E4v", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "color", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Blend", "[", 
        RowBox[{"{", 
         RowBox[{"color", ",", "Black"}], "}"}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "pv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "qv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "rv"}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "ov"}], "+", "t"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", "t"}], ",", 
         RowBox[{
          RowBox[{"s", "*", "sv"}], "+", "t"}]}], "}"}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E5u", "[", 
    RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"B1", "[", 
      RowBox[{"color", ",", "s", ",", "t"}], "]"}], ",", 
     RowBox[{"E4u", "[", 
      RowBox[{"color", ",", "s", ",", "t"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"E5v", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"color", ",", "s", ",", "t"}], "]"}], ",", 
      RowBox[{"E4v", "[", 
       RowBox[{"color", ",", "s", ",", "t"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B9", "[", 
     RowBox[{"color_", ",", "s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"color", ",", "s", ",", "t"}], "]"}], ",", 
      RowBox[{"E4u", "[", 
       RowBox[{"color", ",", "s", ",", "t"}], "]"}], ",", 
      RowBox[{"E4v", "[", 
       RowBox[{"color", ",", "s", ",", "t"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pB1", "[", "t_", "]"}], ":=", 
   RowBox[{"B1", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"+", "1"}], ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nB1", "[", "t_", "]"}], ":=", 
    RowBox[{"B1", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"-", "1"}], ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pE4u", "[", "t_", "]"}], ":=", 
   RowBox[{"E4u", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"+", "1"}], ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nE4u", "[", "t_", "]"}], ":=", 
   RowBox[{"E4u", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"-", "1"}], ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pE4v", "[", "t_", "]"}], ":=", 
   RowBox[{"E4v", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"+", "1"}], ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nE4v", "[", "t_", "]"}], ":=", 
    RowBox[{"E4v", "[", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"-", "1"}], ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pE5u", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pB1", "[", "t", "]"}], ",", 
     RowBox[{"pE4u", "[", "t", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nE5u", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nB1", "[", "t", "]"}], ",", 
     RowBox[{"nE4u", "[", "t", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pE5v", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pB1", "[", "t", "]"}], ",", 
     RowBox[{"pE4v", "[", "t", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]",
 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nE5v", "[", "t_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nB1", "[", "t", "]"}], ",", 
      RowBox[{"nE4v", "[", "t", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pB9", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pB1", "[", "t", "]"}], ",", 
     RowBox[{"pE4u", "[", "t", "]"}], ",", 
     RowBox[{"pE4v", "[", "t", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]",
 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nB9", "[", "t_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nB1", "[", "t", "]"}], ",", 
      RowBox[{"nE4u", "[", "t", "]"}], ",", 
      RowBox[{"nE4v", "[", "t", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"left12", "[", 
    RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "12", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"point", "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"right12", "[", 
    RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "12", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"point", "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"left15", "[", 
    RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "15", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"point", "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"right15", "[", 
    RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "15", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"point", "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"left", "[", 
    RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "18", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"point", "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"right", "[", 
    RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "18", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"point", "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"center", "[", 
     RowBox[{"color_", ",", "point_", ",", "text_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Blend", "[", 
       RowBox[{"{", 
        RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"text", ",", "Bold", ",", "18", ",", 
          RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
        RowBox[{"point", "-", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "3"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Baseline"}], "}"}]}], "]"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cap15", "[", 
    RowBox[{"color_", ",", "text_", ",", "point_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "15", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       "point"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cap", "[", 
    RowBox[{"color_", ",", "text_", ",", "point_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"color", ",", "Black"}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"text", ",", "Bold", ",", "18", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}], ",", 
       "point"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"capYt", "[", 
    RowBox[{"color_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"cap", "[", 
    RowBox[{"color", ",", "text", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"+", "h"}], ",", 
       RowBox[{
        RowBox[{"+", "5"}], 
        RowBox[{"h", "/", "6"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"capYb", "[", 
    RowBox[{"color_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"cap", "[", 
    RowBox[{"color", ",", "text", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "h"}], ",", 
       RowBox[{
        RowBox[{"-", "5"}], 
        RowBox[{"h", "/", "6"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"capZt", "[", 
    RowBox[{"color_", ",", "text_"}], "]"}], ":=", 
   RowBox[{"cap", "[", 
    RowBox[{"color", ",", "text", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"+", "7"}], 
        RowBox[{"h", "/", "8"}]}], ",", "h"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"capZb", "[", 
     RowBox[{"color_", ",", "text_"}], "]"}], ":=", 
    RowBox[{"cap", "[", 
     RowBox[{"color", ",", "text", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "7"}], 
         RowBox[{"h", "/", "8"}]}], ",", "h"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", "point_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Opacity", "[", 
      RowBox[{"2", "/", "3"}], "]"}], ",", "Black", ",", 
     RowBox[{"Sphere", "[", 
      RowBox[{
       RowBox[{"point", "/.", "sol"}], ",", 
       RowBox[{"1", "/", "4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dot9", "[", "point_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "Black", ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{"point", ",", 
        RowBox[{"1", "/", "8"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"poly4", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "Black", ",", 
      RowBox[{"EdgeForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "/.", "sol"}], 
       "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"poly6", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", 
       RowBox[{"2", "/", "3"}], "]"}], ",", "Black", ",", 
      RowBox[{"EdgeForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Polygon", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "}"}], "/.", "sol"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eq", "[", 
     RowBox[{"color_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"ContourPlot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"a", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"a", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"b", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "1"}], "}"}]}], "}"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", "\[Rule]", "uu"}], ",", 
           RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], ")"}], "\[Equal]", 
       "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "h"}], ",", "h"}], "}"}], ",", 
      RowBox[{"Mesh", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"2", "/", "3"}], "]"}], ",", "color"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "/", "2"}], "]"}], ",", "color"}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"grid", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], ",", 
         RowBox[{
          RowBox[{"+", "2"}], "a"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "b"}], ",", 
         RowBox[{
          RowBox[{"+", "2"}], "b"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"+", "2"}], "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridC", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}]}], ",", "c"}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "-", 
          RowBox[{"2", "a"}], "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"c", "+", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gridD", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "1", "]"}], ",", "Black", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "b"}]}], ",", "d"}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}], "-", 
          RowBox[{"2", "b"}]}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "-", 
          RowBox[{"2", "a"}]}], ",", 
         RowBox[{"d", "+", 
          RowBox[{"2", "a"}]}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", ":=", 
   RowBox[{"{", 
    RowBox[{"aax", ",", "aay", ",", "aaz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", ":=", 
   RowBox[{"{", 
    RowBox[{"bbx", ",", "bby", ",", "bbz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cc", ":=", 
   RowBox[{"{", 
    RowBox[{"ccx", ",", "ccy", ",", "ccz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dd", ":=", 
    RowBox[{"{", 
     RowBox[{"ddx", ",", "ddy", ",", "ddz"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"t0", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t0"}], ")"}], "rv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{"t1", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t1"}], ")"}], "pv"}], "+", 
          RowBox[{"2", "aa"}], "+", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t2", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t2"}], ")"}], "ru"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{"t3", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t3"}], ")"}], "pu"}], "+", 
          RowBox[{"2", "aa"}], "-", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t4", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t4"}], ")"}], "rv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{"t5", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t5"}], ")"}], "pv"}], "+", 
          RowBox[{"2", "aa"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t6", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t6"}], ")"}], "ru"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{"t7", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t7"}], ")"}], "pu"}], "-", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t00", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t00"}], ")"}], "su"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{"t01", "*", "pv"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t01"}], ")"}], "ov"}], "+", 
          RowBox[{"2", "aa"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t02", "*", "pu"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t02"}], ")"}], "ou"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{"t03", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t03"}], ")"}], "ov"}], "+", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t10", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t10"}], ")"}], "qu"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t11"}], "*", "qu"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t11"}], ")"}], "ru"}], "+", "cc"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t12", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t12"}], ")"}], "qu"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t13"}], "*", "qu"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t13"}], ")"}], "pu"}], "+", "cc", "-", 
          RowBox[{"2", "aa"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t14", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t14"}], ")"}], "ru"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t15"}], "*", "qu"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t15"}], ")"}], "ru"}], "+", "cc", "-", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t16", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t16"}], ")"}], "pu"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t17"}], "*", "qu"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t17"}], ")"}], "pu"}], "+", "cc", "-", 
          RowBox[{"2", "aa"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t18", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t18"}], ")"}], "qu"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t19"}], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}]}], "}"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t19"}], ")"}], "pu"}], "+", "cc", "-", 
          RowBox[{"2", "aa"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t32", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t32"}], ")"}], "qv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t33"}], "*", "qv"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t33"}], ")"}], "rv"}], "+", "dd"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t22", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t22"}], ")"}], "qv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t23"}], "*", "qv"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t23"}], ")"}], "pv"}], "+", "dd", "-", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t24", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t24"}], ")"}], "rv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t25"}], "*", "qv"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t25"}], ")"}], "rv"}], "+", "dd", "+", 
          RowBox[{"2", "aa"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t36", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t36"}], ")"}], "rv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t37"}], "*", "qv"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t37"}], ")"}], "rv"}], "+", "dd"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t26", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t26"}], ")"}], "pv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t27"}], "*", "qv"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t27"}], ")"}], "pv"}], "+", "dd", "-", 
          RowBox[{"2", "bb"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t38", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t38"}], ")"}], "qv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t39"}], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t39"}], ")"}], "rv"}], "+", "dd"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"t28", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t28"}], ")"}], "qv"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t29"}], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"+", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "t29"}], ")"}], "pv"}], "+", "dd", "-", 
          RowBox[{"2", "bb"}]}]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "uu"}], ",", 
        RowBox[{"v", "\[Rule]", "vv"}]}], "}"}]}], ",", "\[IndentingNewLine]",
      
     RowBox[{"{", 
      RowBox[{
      "aax", ",", "aay", ",", "aaz", ",", "bbx", ",", "bby", ",", "bbz", ",", 
       "ccx", ",", "ccy", ",", "ccz", ",", "ddx", ",", "ddy", ",", "ddz", ",",
        "\[IndentingNewLine]", "t0", ",", "t1", ",", "t2", ",", "t3", ",", 
       "t4", ",", "t5", ",", "t6", ",", "t7", ",", "t00", ",", "t01", ",", 
       "t02", ",", "t03", ",", "\[IndentingNewLine]", "t10", ",", "t11", ",", 
       "t12", ",", "t13", ",", "t14", ",", "t15", ",", "t16", ",", "t17", ",",
        "t18", ",", "t19", ",", "\[IndentingNewLine]", "t32", ",", "t22", ",",
        "t33", ",", "t23", ",", "t24", ",", "t25", ",", "t36", ",", "t26", 
       ",", "t37", ",", "t27", ",", "t38", ",", "t28", ",", "t39", ",", 
       "t29"}], "}"}]}], "]"}]}], ";"}]}], "Input"]
},
WindowSize->{696, 640},
WindowMargins->{{Automatic, 144}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X PowerPC (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 85045, 2613, 4633, "Input"]
}
]
*)

(* End of internal cache information *)

